Question-Score Identity Detection (Q-SID): A Statistical Algorithm to Detect Collusion Groups with Error Quantification from Exam Question Scores

Collusion between students in online exams is a major problem that undermines the integrity of the exam results. Although there exist methods that use exam data to identify pairs of students who have likely copied each other's answers, these methods are restricted to specific formats of multiple-choice exams. Here we present a statistical algorithm, Q-SID, that efficiently detects groups of students who likely have colluded, i.e., collusion groups, with error quantification. Q-SID uses graded numeric question scores only, so it works for many formats of multiple-choice and non-multiple-choice exams. Q-SID reports two false-positive rates (FPRs) for each collusion group: (1) empirical FPR, whose null data are from 36 strictly proctored exam datasets independent of the user-input exam data and (2) synthetic FPR, whose null data are simulated from a copula-based probabilistic model, which is first fitted to the user-input exam data and then modified to have no collusion. On 34 unproctored exam datasets, including two benchmark datasets with true positives and negatives verified by textural analysis, we demonstrate that Q-SID is a collusion detection algorithm with powerful and robust performance across exam formats, numbers of questions and students, and exam complexity.

==> anc/Code/Analysis/01232022_MainCompareTwoFPR_empiricalFPR.R <==
# Script: Generate empirical FPR for Proctored Exams
#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

library(MASS)
library(parallel)
library(pscl)
library(stringr)

# Load in source data and data files
source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_12012021_notonline/source_code_1201.R")
source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Code/07202021_copulaFunctions.R")
todaycode <- format(Sys.time(), format="%b%d%Y")
today.directory <- sprintf("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/outputs/%s",todaycode)
dir.create(today.directory)
setwd("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_10062021/")
subsample_size_list <- c(seq(15,45,by=5), seq(50,250,by=10))
null_data<- readRDS(file = "data/null_data_19exams_50per.rds")
for (subsample_size in subsample_size_list){
  null_data_cur <- readRDS(file = sprintf("data/null_data_19exams_subsample%s_50per.rds", subsample_size))
  null_data_cur <- null_data_cur[!is.na(null_data_cur)]
  assign(sprintf("null_data_%s",subsample_size), null_data_cur)
}
threshold_list <- read.csv("data/proportion_cheating_19exams_prelockdown_smoothed.csv")

# Specify the number of sub-exams contained in the query exam
n_exams <- 1
course.name <- "NULL19"
# input_rubric_dir <- "Proctored Extra Exams" # Run analysis for Proctored Extra Exams
input_rubric_dir <- "/Users/gayan/Dropbox/Research/Collusion/Codes_for_Submission/Analysis/Proctored Control Exams" # Run analysis for Proctored Control Exams

course.directory <- sprintf("%s/%s",today.directory,course.name)
dir.create(course.directory)
setwd(input_rubric_dir)
# Generate IS MAT based R-SID
temp <- list.files(pattern="*.xlsx")
myfiles <- lapply(temp, Q_SID_inputdata, n_exam = n_exams)

FPR_list <- list()
randseed_base <- 2021

# Prepare output dataframe
outdf_names <- c("0.05%", "0.2%", "0.5%", "Original Complex")
title_outdf <- data.frame(matrix(ncol = length(outdf_names)+1, nrow = 0))
colnames(title_outdf) <- c("Exam name",outdf_names)
write.table(title_outdf, sprintf("%s/FPRlist_Full_StrategyMultiply100_updating.csv",today.directory), sep = ",", row.names = TRUE)


FPR_mat <- matrix(0, length(myfiles), 4)
for (id_q in 1:length(myfiles)){
  # set.seed(randseed_base)
  
  exam.name <- temp[id_q]
  exam.name <- gsub("\\s", "", exam.name)
  exam.name <- str_sub(exam.name,1,nchar(exam.name)-5)
  
  out.directory <- sprintf("%s/%s",course.directory,exam.name)
  dir.create(out.directory)
  my_data <- myfiles[[id_q]]
  my_data <- my_data[order(unlist(my_data[2]),decreasing = TRUE),] # Sort student by TS

  # Prepare input exam
  scores <- t(my_data[,3:ncol(my_data)])
  scores[which(scores < 0)] <- 0
  scores <- setNames(data.frame(scores),unlist(my_data[,1],use.names=FALSE))
  n_question <- ncol(my_data) - 2
  n_student <- nrow(my_data)
  student_ID <- unlist(my_data[,1],use.names=FALSE)
  test_score <- round(unlist(my_data[,2],use.names=FALSE), 1)
  no_CS_list <- which(test_score < 0.05*max(test_score))
  n_student_sub <- n_student
  n_question_sub <- n_question
  ptm <- proc.time()
  scores_sub <- scores
  student_ID_sub <- student_ID
  test_score_sub <- colSums(scores_sub)
  sub_data <- data.frame(Student_ID = student_ID_sub, test_score_sub=test_score_sub, t(scores_sub))
  subsample.out.directory <- out.directory
  # dir.create(subsample.out.directory)
  
  # Run analysis
  classifier <- max(floor((nrow(sub_data) - 25) / 10) + 1, 0)
  id_class <- classifier * 10 + 20
  if (id_class <= 200) {
    assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
  } else {
    null_data_cur <- null_data
  }
  Q_SID_list_tmp <- Q_SID(sub_data, subsample.out.directory, course.name= course.name, exam.name = exam.name, null_data=null_data_cur, threshold_list)
    
  
  # Output FPR
  if (sum(is.na(Q_SID_list_tmp$output_df_xlsx[,2])) != n_student){
    n_cohort1 <- length(which(Q_SID_list_tmp$output_df_xlsx[,2] == "0.05%"))
    n_cohort2 <- length(which(Q_SID_list_tmp$output_df_xlsx[,2] == "0.2%"))
    n_cohort3 <- length(which(Q_SID_list_tmp$output_df_xlsx[,2] == "0.5%"))
    ind_cohort1 <- which(Q_SID_list_tmp$output_df_xlsx[,2] == "0.05%")
    
  } else {
    n_cohort1 <- 0
    n_cohort2 <- 0
    n_cohort3 <- 0
    ind_cohort1 <- NULL
  }
  FPR_mat[id_q, ] <- c(n_cohort1/n_student_sub,n_cohort2/n_student_sub,n_cohort3/n_student_sub, Q_SID_list_tmp$complex_score)
  row_df <- t(as.data.frame(c(n_cohort1/n_student_sub,n_cohort2/n_student_sub,n_cohort3/n_student_sub, Q_SID_list_tmp$complex_score)))
  colnames(row_df) <- outdf_names
  rownames(row_df) <- exam.name
  write.table(row_df, file = sprintf("%s/FPRlist_Full_StrategyMultiply100_updating.csv",today.directory), sep = ",",
              append = TRUE, quote = FALSE,
              col.names = FALSE, row.names = TRUE)
}

 
    

==> anc/Code/Analysis/02142024_34UnproctoredExam_FPR.R <==
# Script: Generate empirical FPR for Proctored Exams
#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

library(MASS)
library(parallel)
library(pscl)
library(stringr)

# Load in source data and data files
source("/home/guanao/Projects/Collusion/Shared_Collusion_Project/Rshiny/Shiny_11022022_submission/source_code_02132024.R")
source("/home/guanao/Projects/Collusion/Shared_Collusion_Project/Rshiny/Shiny_11022022_submission/07202021_copulaFunctions.R")
todaycode <- format(Sys.time(), format="%b%d%Y")
# todaycode <- "Feb132024"

today.directory <- sprintf("/home/guanao/Projects/Collusion/Shared_Collusion_Project/outputs/%s_Unproctored_FPR",todaycode)
dir.create(today.directory)

setwd("/home/guanao/Projects/Collusion/Shared_Collusion_Project/Rshiny/Shiny_11022022_submission")
subsample_size_list <- c(seq(15,45,by=5), seq(50,250,by=10))
null_data<- readRDS(file = "data/null_data_19exams_50per.rds")
for (subsample_size in subsample_size_list){
  null_data_cur <- readRDS(file = sprintf("data/null_data_19exams_subsample%s_50per.rds", subsample_size))
  null_data_cur <- null_data_cur[!is.na(null_data_cur)]
  assign(sprintf("null_data_%s",subsample_size), null_data_cur)
}
threshold_list <- read.csv("data/proportion_cheating_19exams_prelockdown_smoothed.csv")



# Unproctored exams (1 exam)
# Specify the number of sub-exams contained in the query exam
n_exam <- 1
course.name <- "Unproctored exams"
# input_rubric_dir <- "Proctored Extra Exams" # Run analysis for Proctored Extra Exams
input_rubric_dir <- "/home/guanao/Projects/Collusion/Shared_Collusion_Project/Renamed_Data/Unproctored Exams" # Run analysis for Proctored Control Exams

course.directory <- sprintf("%s/%s",today.directory,course.name)
dir.create(course.directory)
setwd(input_rubric_dir)
temp <- list.files(pattern="*.xlsx")
myfiles <- lapply(temp, Q_SID_inputdata, n_exam = n_exam)

randseed_base <- 2021

# Prepare output dataframe
outdf_names <- c("0.04%", "0.2%", "0.56%", "SynFPR Cohort 0.04%", "SynFPR Cohort 0.2%", "SynFPR Cohort 0.56%")
title_outdf <- data.frame(matrix(ncol = length(outdf_names)+1, nrow = 0))
colnames(title_outdf) <- c("Exam name",outdf_names)
write.table(title_outdf, sprintf("%s/FPRlist_34UnproctoredExams.csv",today.directory), sep = ",", row.names = TRUE)


FPR_mat <- matrix(0, length(myfiles), 4)
for (id_q in 1:length(myfiles)){
  # set.seed(randseed_base)
  exam.name <- temp[id_q]
  exam.name <- gsub("\\s", "", exam.name)
  exam.name <- str_sub(exam.name,1,nchar(exam.name)-5)
  print(exam.name)

  out.directory <- sprintf("%s/%s",course.directory,exam.name)
  dir.create(out.directory)
    # Prepare input exam
  my_data <- myfiles[[id_q]]
  n_student <- nrow(my_data)
  INPUT_is_numeric <- TRUE
  Q_SID_if_list <- Q_SID_if(my_data, is_numeric=INPUT_is_numeric, course.name= course.name, exam.name = exam.name)
  my_data <- Q_SID_if_list$my_data
  
  # Run analysis
  classifier <- max(floor((nrow(my_data) - 25) / 10) + 1, 0)
  id_class <- classifier * 10 + 20
  if (id_class <= 200) {
    assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
  } else {
    null_data_cur <- null_data
  }

  complex_threshold_foranalysis <- 8
  Q_SID_list <- Q_SID_saveSynthetic(INPUT_is_numeric, Q_SID_if_list$my_data, out.directory, course.name= course.name, exam.name = exam.name,null_data=null_data_cur, threshold_list)

    # if (! (Q_SID_if_list$pdf2_indicator | Q_SID_if_list$pdf3_indicator | Q_SID_if_list$pdf4_indicator)){
    #   Q_SID_list <- Q_SID_saveSynthetic(INPUT_is_numeric, Q_SID_if_list$my_data, out.directory, course.name= course.name, exam.name = exam.name,null_data=null_data_cur, threshold_list)
      
    #   Q_SID_xlsx_list <- Q_SID_xlsx(Q_SID_list$output_df_xlsx, out.directory, course.name, exam.name, Q_SID_list$timecode)
    #   if (Q_SID_list$complex_score >= complex_threshold_foranalysis & Q_SID_list$complex_score < 15){
    #     Q_SID_pdf_list <- Q_SID_pdf_warning1(Q_SID_list$sync_FPR_95interval, INPUT_is_numeric, Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, n_exam, Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity_noNA ,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,out.directory, course.name, exam.name,Q_SID_list$timecode,Q_SID_if_list$rm_id_list)
    #   } else {
    #     Q_SID_pdf_list <- Q_SID_pdf(Q_SID_list$sync_FPR_95interval, INPUT_is_numeric, Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, n_exam,Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity_noNA ,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,out.directory,course.name,exam.name,Q_SID_list$timecode,Q_SID_if_list$rm_id_list)
    #   }
    # } else if (Q_SID_if_list$pdf4_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf4(INPUT_is_numeric, Q_SID_if_list$if_character_perquestion, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,tmpdir,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # } else if (Q_SID_if_list$pdf2_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf2(INPUT_is_numeric, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,out.directory,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # } else if (Q_SID_if_list$pdf3_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf3(INPUT_is_numeric, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,tmpdir,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # }  

  
  # Output FPR
  synFPR_cum_vec <- Q_SID_list$sync_FPR_cum
  if (sum(is.na(Q_SID_list$output_df_xlsx[,2])) != n_student){
    n_cohort1 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.04%"))
    n_cohort2 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.20%"))
    n_cohort3 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.56%"))
  } else {
    n_cohort1 <- 0
    n_cohort2 <- 0
    n_cohort3 <- 0
  }

  # FPR_mat[id_q, ] <- c(n_cohort1/n_student,n_cohort2/n_student,n_cohort3/n_student, Q_SID_list$complex_score)
  row_df <- t(as.data.frame(c(n_cohort1/n_student*100,n_cohort2/n_student*100,n_cohort3/n_student*100, synFPR_cum_vec)))
  colnames(row_df) <- outdf_names
  rownames(row_df) <- exam.name
  write.table(row_df, file = sprintf("%s/FPRlist_34UnproctoredExams.csv",today.directory), sep = ",",
              append = TRUE, quote = FALSE,
              col.names = FALSE, row.names = TRUE)
}


# Unproctored exams (2 exams)
# Specify the number of sub-exams contained in the query exam
n_exam <- 2
course.name <- "Unproctored exams"
# input_rubric_dir <- "Proctored Extra Exams" # Run analysis for Proctored Extra Exams
input_rubric_dir <- "/home/guanao/Projects/Collusion/Shared_Collusion_Project/Renamed_Data/Unproctored Exams/2EXAMS" # Run analysis for Proctored Control Exams

course.directory <- sprintf("%s/%s",today.directory,course.name)
dir.create(course.directory)
setwd(input_rubric_dir)
temp <- list.files(pattern="*.xlsx")
myfiles <- lapply(temp, Q_SID_inputdata, n_exam = n_exam)

randseed_base <- 2021

# FPR_mat <- matrix(0, length(myfiles), 4)
for (id_q in 1:length(myfiles)){
  # set.seed(randseed_base)
  
  exam.name <- temp[id_q]
  exam.name <- gsub("\\s", "", exam.name)
  exam.name <- str_sub(exam.name,1,nchar(exam.name)-5)
  
  out.directory <- sprintf("%s/%s",course.directory,exam.name)
  dir.create(out.directory)
    # Prepare input exam
  my_data <- myfiles[[id_q]]
  n_student <- nrow(my_data)
  INPUT_is_numeric <- TRUE
  Q_SID_if_list <- Q_SID_if(my_data, is_numeric=INPUT_is_numeric, course.name= course.name, exam.name = exam.name)
  my_data <- Q_SID_if_list$my_data
  
  # Run analysis
  classifier <- max(floor((nrow(my_data) - 25) / 10) + 1, 0)
  id_class <- classifier * 10 + 20
  if (id_class <= 200) {
    assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
  } else {
    null_data_cur <- null_data
  }

  complex_threshold_foranalysis <- 8
  Q_SID_list <- Q_SID_saveSynthetic(INPUT_is_numeric, Q_SID_if_list$my_data, out.directory, course.name= course.name, exam.name = exam.name,null_data=null_data_cur, threshold_list)

    # if (! (Q_SID_if_list$pdf2_indicator | Q_SID_if_list$pdf3_indicator | Q_SID_if_list$pdf4_indicator)){
    #   Q_SID_list <- Q_SID_saveSynthetic(INPUT_is_numeric, Q_SID_if_list$my_data, out.directory, course.name= course.name, exam.name = exam.name,null_data=null_data_cur, threshold_list)
      
    #   Q_SID_xlsx_list <- Q_SID_xlsx(Q_SID_list$output_df_xlsx, out.directory, course.name, exam.name, Q_SID_list$timecode)
    #   if (Q_SID_list$complex_score >= complex_threshold_foranalysis & Q_SID_list$complex_score < 15){
    #     Q_SID_pdf_list <- Q_SID_pdf_warning1(Q_SID_list$sync_FPR_95interval, INPUT_is_numeric, Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, n_exam, Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity_noNA ,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,out.directory, course.name, exam.name,Q_SID_list$timecode,Q_SID_if_list$rm_id_list)
    #   } else {
    #     Q_SID_pdf_list <- Q_SID_pdf(Q_SID_list$sync_FPR_95interval, INPUT_is_numeric, Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, n_exam,Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity_noNA ,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,out.directory,course.name,exam.name,Q_SID_list$timecode,Q_SID_if_list$rm_id_list)
    #   }
    # } else if (Q_SID_if_list$pdf4_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf4(INPUT_is_numeric, Q_SID_if_list$if_character_perquestion, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,tmpdir,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # } else if (Q_SID_if_list$pdf2_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf2(INPUT_is_numeric, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,out.directory,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # } else if (Q_SID_if_list$pdf3_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf3(INPUT_is_numeric, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,tmpdir,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # }  

  
  # Output FPR
  synFPR_cum_vec <- Q_SID_list$sync_FPR_cum
  if (sum(is.na(Q_SID_list$output_df_xlsx[,2])) != n_student){
    n_cohort1 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.04%"))
    n_cohort2 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.20%"))
    n_cohort3 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.56%"))
  } else {
    n_cohort1 <- 0
    n_cohort2 <- 0
    n_cohort3 <- 0
  }

  # FPR_mat[id_q, ] <- c(n_cohort1/n_student,n_cohort2/n_student,n_cohort3/n_student, Q_SID_list$complex_score)
  row_df <- t(as.data.frame(c(n_cohort1/n_student*100,n_cohort2/n_student*100,n_cohort3/n_student*100, synFPR_cum_vec)))
  colnames(row_df) <- outdf_names
  rownames(row_df) <- exam.name
  write.table(row_df, file = sprintf("%s/FPRlist_34UnproctoredExams.csv",today.directory), sep = ",",
              append = TRUE, quote = FALSE,
              col.names = FALSE, row.names = TRUE)
}


# Unproctored exams (2 exams)
# Specify the number of sub-exams contained in the query exam
n_exam <- 3
course.name <- "Unproctored exams"
# input_rubric_dir <- "Proctored Extra Exams" # Run analysis for Proctored Extra Exams
input_rubric_dir <- "/home/guanao/Projects/Collusion/Shared_Collusion_Project/Renamed_Data/Unproctored Exams/3EXAMS" # Run analysis for Proctored Control Exams

course.directory <- sprintf("%s/%s",today.directory,course.name)
dir.create(course.directory)
setwd(input_rubric_dir)
temp <- list.files(pattern="*.xlsx")
myfiles <- lapply(temp, Q_SID_inputdata, n_exam = n_exam)
randseed_base <- 2021

# FPR_mat <- matrix(0, length(myfiles), 4)
for (id_q in 1:length(myfiles)){
  # set.seed(randseed_base)
  
  exam.name <- temp[id_q]
  exam.name <- gsub("\\s", "", exam.name)
  exam.name <- str_sub(exam.name,1,nchar(exam.name)-5)
  
  out.directory <- sprintf("%s/%s",course.directory,exam.name)
  dir.create(out.directory)
    # Prepare input exam
  my_data <- myfiles[[id_q]]
  n_student <- nrow(my_data)
  INPUT_is_numeric <- TRUE
  Q_SID_if_list <- Q_SID_if(my_data, is_numeric=INPUT_is_numeric, course.name= course.name, exam.name = exam.name)
  my_data <- Q_SID_if_list$my_data
  
  # Run analysis
  classifier <- max(floor((nrow(my_data) - 25) / 10) + 1, 0)
  id_class <- classifier * 10 + 20
  if (id_class <= 200) {
    assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
  } else {
    null_data_cur <- null_data
  }

  complex_threshold_foranalysis <- 8
  Q_SID_list <- Q_SID_saveSynthetic(INPUT_is_numeric, Q_SID_if_list$my_data, out.directory, course.name= course.name, exam.name = exam.name,null_data=null_data_cur, threshold_list)

    # if (! (Q_SID_if_list$pdf2_indicator | Q_SID_if_list$pdf3_indicator | Q_SID_if_list$pdf4_indicator)){
    #   Q_SID_list <- Q_SID_saveSynthetic(INPUT_is_numeric, Q_SID_if_list$my_data, out.directory, course.name= course.name, exam.name = exam.name,null_data=null_data_cur, threshold_list)
      
    #   Q_SID_xlsx_list <- Q_SID_xlsx(Q_SID_list$output_df_xlsx, out.directory, course.name, exam.name, Q_SID_list$timecode)
    #   if (Q_SID_list$complex_score >= complex_threshold_foranalysis & Q_SID_list$complex_score < 15){
    #     Q_SID_pdf_list <- Q_SID_pdf_warning1(Q_SID_list$sync_FPR_95interval, INPUT_is_numeric, Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, n_exam, Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity_noNA ,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,out.directory, course.name, exam.name,Q_SID_list$timecode,Q_SID_if_list$rm_id_list)
    #   } else {
    #     Q_SID_pdf_list <- Q_SID_pdf(Q_SID_list$sync_FPR_95interval, INPUT_is_numeric, Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, n_exam,Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity_noNA ,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,out.directory,course.name,exam.name,Q_SID_list$timecode,Q_SID_if_list$rm_id_list)
    #   }
    # } else if (Q_SID_if_list$pdf4_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf4(INPUT_is_numeric, Q_SID_if_list$if_character_perquestion, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,tmpdir,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # } else if (Q_SID_if_list$pdf2_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf2(INPUT_is_numeric, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,out.directory,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # } else if (Q_SID_if_list$pdf3_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf3(INPUT_is_numeric, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,tmpdir,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # }  

  
  # Output FPR
  synFPR_cum_vec <- Q_SID_list$sync_FPR_cum
  if (sum(is.na(Q_SID_list$output_df_xlsx[,2])) != n_student){
    n_cohort1 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.04%"))
    n_cohort2 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.20%"))
    n_cohort3 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.56%"))
  } else {
    n_cohort1 <- 0
    n_cohort2 <- 0
    n_cohort3 <- 0
  }

  # FPR_mat[id_q, ] <- c(n_cohort1/n_student,n_cohort2/n_student,n_cohort3/n_student, Q_SID_list$complex_score)
  row_df <- t(as.data.frame(c(n_cohort1/n_student*100,n_cohort2/n_student*100,n_cohort3/n_student*100, synFPR_cum_vec)))
  colnames(row_df) <- outdf_names
  rownames(row_df) <- exam.name
  write.table(row_df, file = sprintf("%s/FPRlist_34UnproctoredExams.csv",today.directory), sep = ",",
              append = TRUE, quote = FALSE,
              col.names = FALSE, row.names = TRUE)
}


# Manuscript Figure S2
FPR_data <- read.csv(file = sprintf("%s/FPRlist_34UnproctoredExams.csv",today.directory))

empFPR_data_long <- FPR_data %>% select(-c(`SynFPR.Cohort.0.04.`, `SynFPR.Cohort.0.2.`, `SynFPR.Cohort.0.56.`)) %>% 
  tidyr::pivot_longer(
    cols = 'X0.04.':'X0.56.', 
    names_to = "class",
    values_to = "value"
)
empFPR_data_long$class <- plyr::mapvalues(empFPR_data_long$class, from=c('X0.04.', 'X0.2.', 'X0.56.'), to=c('0.04%', '0.20%', '0.56%'))
empFPR_data_long$measure <- rep("Unproctored: original exam", nrow(empFPR_data_long))
synFPR_data_long <- FPR_data %>% select(-c('X0.04.', 'X0.2.', 'X0.56.')) %>% 
  tidyr::pivot_longer(
    cols = c(`SynFPR.Cohort.0.04.`, `SynFPR.Cohort.0.2.`, `SynFPR.Cohort.0.56.`), 
    names_to = "class",
    values_to = "value"
)
synFPR_data_long$class <- plyr::mapvalues(synFPR_data_long$class, from=c("SynFPR.Cohort.0.04.", "SynFPR.Cohort.0.2.", "SynFPR.Cohort.0.56."), to=c('0.04%', '0.20%', '0.56%'))
synFPR_data_long$measure <- rep("Unproctored: Synthetic FPR", nrow(synFPR_data_long))
empFPR_bin_data <- data.frame(Exam.name=rep("General", 3),
  class = c('0.04%', '0.20%', '0.56%'),
  value = c(0.04, 0.2, 0.56),
  measure = rep("Empirical FPR", 3))
data_long <- rbind(empFPR_bin_data, empFPR_data_long, synFPR_data_long)
data_long$class <- factor(data_long$class, levels=c('0.04%', '0.20%', '0.56%'))
data_long$measure <- factor(data_long$measure, levels=c("Empirical FPR", "Unproctored: Synthetic FPR", "Unproctored: original exam"))

group.colors <- c("#D55E00", "#E69F00", "#56B4E9") # groudtruth, cellranger, Alevin, UMI-tools
p_boxplot <- data_long %>% 
  ggplot(aes(x=class, y=value, fill=measure)) + 
    geom_boxplot(alpha=1) +
  scale_fill_manual(values=group.colors) +
  theme_bw() +
  theme(
      # panel.border = element_blank(),
      # axis.line = element_line(colour = "black",size = 1,lineend = "square"),
      # panel.border = element_rect(colour = "black", size=1),
      strip.text = element_text(size=25),
      # panel.grid.major = element_blank(),
      # panel.grid.minor = element_blank(),
      legend.title=element_blank(),
      legend.position=c(.6,.85),
      axis.text.y = element_text(size = 25),
      # axis.text.x=element_blank(),
      # axis.text.x = element_text(size = 25),
      axis.text.x = element_text(size = 25),
      axis.title=element_text(size=25),
      legend.text=element_text(size=25)) +
    # geom_hline(aes(yintercept = 0.04)) +
    # geom_hline(aes(yintercept = 0.2)) +
    # geom_hline(aes(yintercept = 0.56)) +
    ylab("") +
    xlab("")
ggsave(file=sprintf("%s/FPRlist_UnproctoredExams.pdf",today.directory), p_boxplot, height=8.4, width = 10)



==> anc/Code/Analysis/02202024_ProctoredControl_FPR.r <==
# Script: Generate empirical FPR for Proctored Exams
#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

library(MASS)
library(parallel)
library(pscl)
library(stringr)

# Load in source data and data files
source("/home/guanao/Projects/Collusion/Shared_Collusion_Project/Rshiny/Shiny_11022022_submission/source_code_02132024.R")
source("/home/guanao/Projects/Collusion/Shared_Collusion_Project/Rshiny/Shiny_11022022_submission/07202021_copulaFunctions.R")
todaycode <- format(Sys.time(), format="%b%d%Y")
today.directory <- sprintf("/home/guanao/Projects/Collusion/Shared_Collusion_Project/outputs/%s_ProctoredControl_FPR",todaycode)
dir.create(today.directory)

setwd("/home/guanao/Projects/Collusion/Shared_Collusion_Project/Rshiny/Shiny_11022022_submission")
subsample_size_list <- c(seq(15,45,by=5), seq(50,250,by=10))
null_data<- readRDS(file = "data/null_data_19exams_50per.rds")
for (subsample_size in subsample_size_list){
  null_data_cur <- readRDS(file = sprintf("data/null_data_19exams_subsample%s_50per.rds", subsample_size))
  null_data_cur <- null_data_cur[!is.na(null_data_cur)]
  assign(sprintf("null_data_%s",subsample_size), null_data_cur)
}
threshold_list <- read.csv("data/proportion_cheating_19exams_prelockdown_smoothed.csv")



# Unproctored exams (1 exam)
# Specify the number of sub-exams contained in the query exam
n_exam <- 1
course.name <- "ProctoredControl"
input_rubric_dir <- "/home/guanao/Projects/Collusion/Shared_Collusion_Project/Renamed_Data/Proctored Control Exams" # Run analysis for Proctored Control Exams

course.directory <- sprintf("%s/%s",today.directory,course.name)
dir.create(course.directory)
setwd(input_rubric_dir)
temp <- list.files(pattern="*.xlsx")
myfiles <- lapply(temp, Q_SID_inputdata, n_exam = n_exam)

# randseed_base <- 2021
set.seed(2024)
# Prepare output dataframe
outdf_names <- c("0.04%", "0.2%", "0.56%", "SynFPR Cohort 0.04%", "SynFPR Cohort 0.2%", "SynFPR Cohort 0.56%")
title_outdf <- data.frame(matrix(ncol = length(outdf_names)+1, nrow = 0))
colnames(title_outdf) <- c("Exam name",outdf_names)
write.table(title_outdf, sprintf("%s/FPRlist_ProctoredControlExams.csv",today.directory), sep = ",", row.names = TRUE)


FPR_mat <- matrix(0, length(myfiles), 4)
for (id_q in 1:length(myfiles)){
  # set.seed(randseed_base)
  exam.name <- temp[id_q]
  exam.name <- gsub("\\s", "", exam.name)
  exam.name <- str_sub(exam.name,1,nchar(exam.name)-5)
  print(exam.name)

  out.directory <- sprintf("%s/%s",course.directory,exam.name)
  dir.create(out.directory)
    # Prepare input exam
  my_data <- myfiles[[id_q]]
  n_student <- nrow(my_data)
  INPUT_is_numeric <- TRUE
  Q_SID_if_list <- Q_SID_if(my_data, is_numeric=INPUT_is_numeric, course.name= course.name, exam.name = exam.name)
  my_data <- Q_SID_if_list$my_data
  
  # Run analysis
  classifier <- max(floor((nrow(my_data) - 25) / 10) + 1, 0)
  id_class <- classifier * 10 + 20
  if (id_class <= 200) {
    assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
  } else {
    null_data_cur <- null_data
  }

  complex_threshold_foranalysis <- 8
  Q_SID_list <- Q_SID_saveSynthetic(INPUT_is_numeric, Q_SID_if_list$my_data, out.directory, course.name= course.name, exam.name = exam.name,null_data=null_data_cur, threshold_list)

    # if (! (Q_SID_if_list$pdf2_indicator | Q_SID_if_list$pdf3_indicator | Q_SID_if_list$pdf4_indicator)){
    #   Q_SID_list <- Q_SID_saveSynthetic(INPUT_is_numeric, Q_SID_if_list$my_data, out.directory, course.name= course.name, exam.name = exam.name,null_data=null_data_cur, threshold_list)
      
    #   Q_SID_xlsx_list <- Q_SID_xlsx(Q_SID_list$output_df_xlsx, out.directory, course.name, exam.name, Q_SID_list$timecode)
    #   if (Q_SID_list$complex_score >= complex_threshold_foranalysis & Q_SID_list$complex_score < 15){
    #     Q_SID_pdf_list <- Q_SID_pdf_warning1(Q_SID_list$sync_FPR_95interval, INPUT_is_numeric, Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, n_exam, Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity_noNA ,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,out.directory, course.name, exam.name,Q_SID_list$timecode,Q_SID_if_list$rm_id_list)
    #   } else {
    #     Q_SID_pdf_list <- Q_SID_pdf(Q_SID_list$sync_FPR_95interval, INPUT_is_numeric, Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, n_exam,Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity_noNA ,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,out.directory,course.name,exam.name,Q_SID_list$timecode,Q_SID_if_list$rm_id_list)
    #   }
    # } else if (Q_SID_if_list$pdf4_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf4(INPUT_is_numeric, Q_SID_if_list$if_character_perquestion, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,tmpdir,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # } else if (Q_SID_if_list$pdf2_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf2(INPUT_is_numeric, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,out.directory,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # } else if (Q_SID_if_list$pdf3_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf3(INPUT_is_numeric, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,tmpdir,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # }  

  # Output FPR
  synFPR_cum_vec <- Q_SID_list$sync_FPR_cum
  if (sum(is.na(Q_SID_list$output_df_xlsx[,2])) != n_student){
    n_cohort1 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.04%"))
    n_cohort2 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.20%"))
    n_cohort3 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.56%"))
  } else {
    n_cohort1 <- 0
    n_cohort2 <- 0
    n_cohort3 <- 0
  }

  # FPR_mat[id_q, ] <- c(n_cohort1/n_student,n_cohort2/n_student,n_cohort3/n_student, Q_SID_list$complex_score)
  row_df <- t(as.data.frame(c(n_cohort1/n_student*100,n_cohort2/n_student*100,n_cohort3/n_student*100, synFPR_cum_vec)))
  colnames(row_df) <- outdf_names
  rownames(row_df) <- exam.name
  write.table(row_df, file = sprintf("%s/FPRlist_ProctoredControlExams.csv",today.directory), sep = ",",
              append = TRUE, quote = FALSE,
              col.names = FALSE, row.names = TRUE)
}



==> anc/Code/Analysis/02202024_ProctoredControl_SubsampleQuestions.r <==
# Script: Generate synthetic FPR for down-sampled exams (question downsampling)
#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

library(MASS)
library(parallel)
library(pscl)
library(stringr)

# Import source code and data files
source("/home/guanao/Projects/Collusion/Shared_Collusion_Project/Rshiny/Shiny_11022022_submission/source_code_02132024.R")
source("/home/guanao/Projects/Collusion/Shared_Collusion_Project/Rshiny/Shiny_11022022_submission/07202021_copulaFunctions.R")
todaycode <- format(Sys.time(), format="%b%d%Y")
today.directory <- sprintf("/home/guanao/Projects/Collusion/Shared_Collusion_Project/outputs/%s",todaycode)
dir.create(today.directory)

setwd("/home/guanao/Projects/Collusion/Shared_Collusion_Project/Rshiny/Shiny_11022022_submission")
subsample_size_list <- c(seq(15,45,by=5), seq(50,250,by=10))
null_data<- readRDS(file = "data/null_data_19exams_50per.rds")
for (subsample_size in subsample_size_list){
  null_data_cur <- readRDS(file = sprintf("data/null_data_19exams_subsample%s_50per.rds", subsample_size))
  null_data_cur <- null_data_cur[!is.na(null_data_cur)]
  assign(sprintf("null_data_%s",subsample_size), null_data_cur)
}
threshold_list <- read.csv("data/proportion_cheating_19exams_prelockdown_smoothed.csv")

# Specify input exam directory
n_exams <- 1
course.name <- "ProctoredControl"
input_rubric_dir <- "/home/guanao/Projects/Collusion/Shared_Collusion_Project/Renamed_Data/Proctored Control Exams" # Run analysis for Proctored Control Exams
course.directory <- sprintf("%s/%s_SubsampleQuestions",today.directory,course.name)
dir.create(course.directory)
setwd(input_rubric_dir)
# Generate IS MAT based R-SID
temp <- list.files(pattern="*.xlsx")
myfiles <- lapply(temp, Q_SID_inputdata, n_exam = n_exams)

# Select exams with more than 60 questions
id_num60 <- c()
for (id_q in 1:length(myfiles)){
  my_data <- myfiles[[id_q]]
  my_data <- my_data[order(unlist(my_data[2]),decreasing = TRUE),] # Sort student by TS
  if (ncol(my_data)-2 >= 60){
    id_num60 <- c(id_num60, id_q)
  }
}  

# Prepare output data frame
outdf_names <- c("nquestion", "SynFPR Cohort 0.04%", "SynFPR Cohort 0.2%", "SynFPR Cohort 0.56%")
title_outdf <- data.frame(matrix(ncol = length(outdf_names)+1, nrow = 0))
colnames(title_outdf) <- c("Exam name",outdf_names)
write.table(title_outdf, sprintf("%s/FPRlist_ProctoredControlExams_SubsampleQuestions.csv",course.directory), sep = ",", row.names = TRUE)

FPR_list <- list()
set.seed(2024)
for (id_q in id_num60){
    exam.name <- temp[id_q]
    exam.name <- gsub("\\s", "", exam.name)
    exam.name <- str_sub(exam.name,1,nchar(exam.name)-5)
    
    out.directory <- sprintf("%s/%s",course.directory,exam.name)
    dir.create(out.directory)
    my_data <- myfiles[[id_q]]
    INPUT_is_numeric <- TRUE
    Q_SID_if_list <- Q_SID_if(my_data, is_numeric=INPUT_is_numeric, course.name= course.name, exam.name = exam.name)
    my_data <- Q_SID_if_list$my_data

    # Int the data
    scores <- t(my_data[,3:ncol(my_data)])
    scores[which(scores < 0)] <- 0
    scores <- setNames(data.frame(scores),unlist(my_data[,1],use.names=FALSE))
    n_question <- ncol(my_data) - 2
    n_student <- nrow(my_data)
    student_ID <- unlist(my_data[,1],use.names=FALSE)
    test_score <- round(unlist(my_data[,2],use.names=FALSE), 1)
    no_CS_list <- which(test_score < 0.05*max(test_score))
    
    for (n_question_sub in c(20, 30, 40, 50, 60)){
        n_student_sub <- n_student
        ptm <- proc.time()
        
        ## Downsample the score matrix
        max_downsample <- 50
        FPR_subsample_list <- list() # FPR_subsample_list enlists 50 FPR matrices in multiple sub-sampling 
        for (sample_id in 1:max_downsample){
            # set.seed(sample_id+randseed_base)
            
            # Subsample question 
            downsample_question_index <- sample(n_question, n_question_sub, replace=FALSE)
            scores_sub <- scores[downsample_question_index,]
            student_ID_sub <- student_ID
            
            scores_sub <- apply(scores_sub, 2, as.numeric)
            test_score_sub <- colSums(scores_sub)
            sub_data <- data.frame(Student_ID = student_ID_sub, test_score_sub=test_score_sub, t(scores_sub))
            
            subsample.out.directory <- sprintf("%s/QuestionSize%s",out.directory,n_question_sub)
            dir.create(subsample.out.directory)
            save(sub_data, file=sprintf("%s/SubQuestionSize%s_SampleRep%s.Rdata", subsample.out.directory, n_question_sub,sample_id))

            # Run Q-SID
            classifier <- max(floor((nrow(my_data) - 25) / 10) + 1, 0)
            id_class <- classifier * 10 + 20
            if (id_class <= 200) {
                assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
            } else {
                null_data_cur <- null_data
            }
            Q_SID_if_list <- Q_SID_if(sub_data, is_numeric=FALSE, course.name= course.name, exam.name = exam.name)
            # Specify is_numeric=FALSE to avoid syncFPR calculation in QSID
            Q_SID_list <- Q_SID_saveSynthetic(FALSE, Q_SID_if_list$my_data, subsample.out.directory, course.name= course.name, exam.name = exam.name, null_data=null_data_cur, threshold_list)
            
            ## Multiply 100
            scale_multiplier <- 100
            # scale_multiplier <- 1
            scores_sub_multiplied <- scores_sub * scale_multiplier
            test_score_sub_multiplied <- colSums(scores_sub_multiplied)
            my_data_sub_multiplied <- cbind(student_ID_sub, t(rbind(test_score_sub_multiplied, scores_sub_multiplied)))
            
            # Simulation and generate correlation matrix
            n_cluster <- 5
            cluster_size <- floor(length(test_score_sub_multiplied)/n_cluster)
            cluster_assign_tmp <-  c(unlist(lapply(1:(n_cluster-1), function(x){
                rep(x,cluster_size)
            })), rep(n_cluster, length(test_score_sub_multiplied)-cluster_size*(n_cluster-1)))
            cluster_assign <- rep(NaN, length(test_score_sub_multiplied))
            cluster_assign[order(test_score_sub_multiplied, decreasing = TRUE)] <- cluster_assign_tmp
            kmeans_df <- data.frame(test_score = test_score_sub_multiplied, label = factor(cluster_assign))
            
            scores_discrete <- as.matrix((scores_sub_multiplied))
            param <- lapply(1:n_cluster, function(cluser_ind){
                if (length(which(cluster_assign == cluser_ind))==1){
                scores_cur <- as.matrix(scores_discrete[,which(cluster_assign == cluser_ind)])
                NULL
                } else {
                scores_cur <- scores_discrete[,which(cluster_assign == cluser_ind)]
                rownames(scores_discrete) <- NULL
                fit_Gaussian_copula_mnm(scores_cur, zp_cutoff = 0.99,min_nonzero_num = 0)
                }
            })
            
            max_simu_rep <- round(100000/(n_student_sub * max_downsample)) + 1
            FPR_mat <- matrix(0, nrow=max_simu_rep, ncol=3)
            for (rep in 1:max_simu_rep) {
                # set.seed(rep+randseed_base)
                out.subdirectory <- sprintf("%s/SyntheticData_randomrep%s",subsample.out.directory, rep)
                dir.create(out.subdirectory)
                ### Copula method
                new_count <- matrix(0, nrow = n_question_sub, ncol = n_student_sub)
                for (cluser_ind in 1:n_cluster){
                ## Generate new random data
                if (is.null(param[[cluser_ind]])){
                    new_count[,which(cluster_assign == cluser_ind)] <- scores_discrete[,which(cluster_assign == cluser_ind)]
                } else{
                    new_count[,which(cluster_assign == cluser_ind)] <- simulate_count_copula(param[[cluser_ind]], n = length(which(cluster_assign == cluser_ind)),
                                                                                            marginal = 'Multinomial') # Decide what to use: nb or Gamma and the sequence depth..
                }
                }
                
                ## Divide simulated data by the multiplier 
                new_count <- new_count/scale_multiplier
                test_score_rd <- colSums(new_count)
                random_data <- as.data.frame(cbind(student_ID, t(rbind(test_score_rd, new_count))))
                # write.csv(as.data.frame(random_data), sprintf("%s/randomdata_rep%s.csv",out.subdirectory, rep),row.names=FALSE)
                
                ## Generate pearson matrix for simulation data
                random_data <- random_data[order(unlist(random_data[2]),decreasing = TRUE),] # Sort student by TS
                random_data[,-1] <- suppressWarnings(apply(random_data[,-1], 2, as.numeric))

                ## Q-SID 
                n_exam <- 1
                random_data <- as.data.frame(random_data)
                classifier <- max(floor((nrow(random_data) - 25) / 10) + 1, 0)
                id_class <- classifier * 10 + 20
                if (id_class <= 200) {
                assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
                } else {
                null_data_cur <- null_data
                }
                Q_SID_if_list <- Q_SID_if(random_data, is_numeric=FALSE, course.name= course.name, exam.name = exam.name)
                Q_SID_list_sync <- Q_SID_saveSynthetic(is_numeric=FALSE, Q_SID_if_list$my_data, out.subdirectory, course.name= course.name, exam.name = exam.name, null_data=null_data_cur, threshold_list)
                
                if (sum(is.na(Q_SID_list_sync$output_df_xlsx[,2])) != n_student){
                    n_cohort1 <- length(which(Q_SID_list_sync$output_df_xlsx[,2] == "0.04%"))
                    n_cohort2 <- length(which(Q_SID_list_sync$output_df_xlsx[,2] == "0.20%"))
                    n_cohort3 <- length(which(Q_SID_list_sync$output_df_xlsx[,2] == "0.56%"))
                    ind_cohort1 <- which(Q_SID_list_sync$output_df_xlsx[,2] == "0.04%")
                
                } else {
                    n_cohort1 <- 0
                    n_cohort2 <- 0
                    n_cohort3 <- 0
                    ind_cohort1 <- NULL
                }
                FPR_mat[rep, ] <- c(n_cohort1,n_cohort2,n_cohort3)
            }
            FPR_subsample_list[[sample_id]] <- FPR_mat
        }

        # Prepare output table
        FPR_perexam_mat <- Reduce("+", FPR_subsample_list)
        percent_vec <- c(as.integer(n_question_sub), colSums(FPR_perexam_mat[,1:3]) / (max_simu_rep * n_student_sub * max_downsample) * 100)
        names(percent_vec) <- outdf_names
        # exam.name.nstudent <- sprintf("%s_nstudent%s", exam.name,max_simu_rep * n_student)
        # print(exam.name.nstudent)
        time.thisrun <- proc.time() - ptm
        exam.name.subsample <- sprintf("%s.QuestionSize%s.time%ss", exam.name, n_question_sub, time.thisrun[3])
        print(exam.name.subsample)
        print(percent_vec)
        FPR_list[[exam.name.subsample]] <- percent_vec
        
        row_df <- t(as.data.frame(percent_vec))
        colnames(row_df) <- outdf_names
        rownames(row_df) <- exam.name.subsample
        write.table(row_df, file = sprintf("%s/FPRlist_ProctoredControlExams_SubsampleQuestions.csv",course.directory), sep = ",",
                    append = TRUE, quote = FALSE,
                    col.names = FALSE, row.names = TRUE)

    }
}

# Manuscript Figure S2
subsample_question_data <- read.csv(file = sprintf("%s/FPRlist_ProctoredControlExams_SubsampleQuestions.csv",course.directory))
subsample_question_data$'0.04%' <-  subsample_question_data$'SynFPR.Cohort.0.04.'
subsample_question_data$'0.20%' <-  subsample_question_data$'SynFPR.Cohort.0.04.' + subsample_question_data$'SynFPR.Cohort.0.2.'
subsample_question_data$'0.56%' <-  subsample_question_data$'SynFPR.Cohort.0.04.' + subsample_question_data$'SynFPR.Cohort.0.2.' + + subsample_question_data$'SynFPR.Cohort.0.56.'

subsample_question_data$sub_question <- as.factor(rep(c(20, 30, 40, 50, 60),  length(id_num60)))
# subsample_question_data_long <- subsample_question_data %>% 
#   tidyr::pivot_longer(
#     cols = `SynFPR.Cohort.0.04.`:`SynFPR.Cohort.0.56.`, 
#     names_to = "class",
#     values_to = "value"
# )
subsample_question_data_long <- subsample_question_data %>% select(-c(`SynFPR.Cohort.0.04.`, `SynFPR.Cohort.0.2.`, `SynFPR.Cohort.0.56.`)) %>% 
  tidyr::pivot_longer(
    cols = '0.04%':'0.56%', 
    names_to = "class",
    values_to = "value"
)
subsample_question_data_long$class <- as.factor(subsample_question_data_long$class)
subsample_question_data_long$sub_question <- factor(subsample_question_data_long$sub_question, levels = c(20, 30, 40, 50, 60))

group.colors <- c("#D55E00", "#E69F00", "#56B4E9", "#009E73") # groudtruth, cellranger, Alevin, UMI-tools
p_boxplot <- subsample_question_data_long %>% filter(sub_question != 20) %>%
  ggplot(aes(x=class, y=value, fill=sub_question)) + 
    geom_boxplot(alpha=1) +
  scale_fill_manual(values=group.colors) +
  theme_bw() +
  theme(
      # panel.border = element_blank(),
      # axis.line = element_line(colour = "black",size = 1,lineend = "square"),
      # panel.border = element_rect(colour = "black", size=1),
      strip.text = element_text(size=25),
      # panel.grid.major = element_blank(),
      # panel.grid.minor = element_blank(),
      legend.title=element_blank(),
      legend.position=c(.1,.85),
      axis.text.y = element_text(size = 25),
      # axis.text.x=element_blank(),
      # axis.text.x = element_text(size = 25),
      axis.text.x = element_text(size = 25),
      axis.title=element_text(size=25),
      legend.text=element_text(size=25)) +
    # geom_hline(aes(yintercept = 0.04)) +
    # geom_hline(aes(yintercept = 0.2)) +
    # geom_hline(aes(yintercept = 0.56)) +
    ylab("") +
    xlab("")
ggsave(file=sprintf("%s/FPRlist_ProctoredControlExams_SubsampleQuestions.pdf",course.directory), p_boxplot, height=8.4, width = 8.4)


==> anc/Code/Analysis/02202024_ProctoredControl_SubsampleStudents.r <==
# Script: Generate synthetic FPR for down-sampled exams (student downsampling)
#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

library(MASS)
library(parallel)
library(pscl)
library(stringr)

# Import source code and data files
source("/home/guanao/Projects/Collusion/Shared_Collusion_Project/Rshiny/Shiny_11022022_submission/source_code_02132024.R")
source("/home/guanao/Projects/Collusion/Shared_Collusion_Project/Rshiny/Shiny_11022022_submission/07202021_copulaFunctions.R")
todaycode <- format(Sys.time(), format="%b%d%Y")
today.directory <- sprintf("/home/guanao/Projects/Collusion/Shared_Collusion_Project/outputs/%s",todaycode)
dir.create(today.directory)

setwd("/home/guanao/Projects/Collusion/Shared_Collusion_Project/Rshiny/Shiny_11022022_submission")
subsample_size_list <- c(seq(15,45,by=5), seq(50,250,by=10))
null_data<- readRDS(file = "data/null_data_19exams_50per.rds")
for (subsample_size in subsample_size_list){
  null_data_cur <- readRDS(file = sprintf("data/null_data_19exams_subsample%s_50per.rds", subsample_size))
  null_data_cur <- null_data_cur[!is.na(null_data_cur)]
  assign(sprintf("null_data_%s",subsample_size), null_data_cur)
}
threshold_list <- read.csv("data/proportion_cheating_19exams_prelockdown_smoothed.csv")

# Specify input exam directory
n_exams <- 1
course.name <- "ProctoredControl"
input_rubric_dir <- "/home/guanao/Projects/Collusion/Shared_Collusion_Project/Renamed_Data/Proctored Control Exams" # Run analysis for Proctored Control Exams
course.directory <- sprintf("%s/%s_SubsampleStudents",today.directory,course.name)
dir.create(course.directory)
setwd(input_rubric_dir)
# Generate IS MAT based R-SID
temp <- list.files(pattern="*.xlsx")
myfiles <- lapply(temp, Q_SID_inputdata, n_exam = n_exams)

# Prepare output data frame
outdf_names <- c("nstudent", "SynFPR Cohort 0.04%", "SynFPR Cohort 0.2%", "SynFPR Cohort 0.56%")
title_outdf <- data.frame(matrix(ncol = length(outdf_names)+1, nrow = 0))
colnames(title_outdf) <- c("Exam name",outdf_names)
write.table(title_outdf, sprintf("%s/FPRlist_ProctoredControlExams_SubsampleStudents.csv",course.directory), sep = ",", row.names = TRUE)

FPR_list <- list()
# Main analysis
set.seed(2024)
for (id_q in 1:length(myfiles)){
  exam.name <- temp[id_q]
  exam.name <- gsub("\\s", "", exam.name)
  exam.name <- str_sub(exam.name,1,nchar(exam.name)-5)
  
  # Prepare the analysis data
  out.directory <- sprintf("%s/%s",course.directory,exam.name)
  dir.create(out.directory)
  my_data <- myfiles[[id_q]]
  INPUT_is_numeric <- TRUE
  Q_SID_if_list <- Q_SID_if(my_data, is_numeric=INPUT_is_numeric, course.name= course.name, exam.name = exam.name)
  my_data <- Q_SID_if_list$my_data

  # Int the data
  scores <- t(my_data[,3:ncol(my_data)])
  scores[which(scores < 0)] <- 0
  scores <- setNames(data.frame(scores),unlist(my_data[,1],use.names=FALSE))
  n_question <- ncol(my_data) - 2
  n_student <- nrow(my_data)
  student_ID <- unlist(my_data[,1],use.names=FALSE)
  test_score <- round(unlist(my_data[,2],use.names=FALSE), 1)
  no_CS_list <- which(test_score < 0.05*max(test_score))
  
  # Subsample students
  for (n_student_sub in c(25, 50, 100, 150, 200)){
    dir.create(sprintf("%s/SubstudentSize%s",out.directory,n_student_sub))
    n_question_sub <- n_question
    
    ptm <- proc.time()
    ## Downsample the score matrix
    max_downsample <- 50
    FPR_subsample_list <- list() # FPR_subsample_list enlists 50 FPR matrices in multiple sub-sampling 

    # FPR_mat <- matrix(0, nrow=max_downsample, ncol=length(outdf_names))
    # colnames(FPR_mat) <- outdf_names

    for (sample_id in 1:max_downsample){
    #   set.seed(sample_id+randseed_base)

      downsample_student_index <- sample(n_student, n_student_sub, replace=FALSE)
      scores_sub <- scores[,downsample_student_index]
      scores_sub <- apply(scores_sub, 2, as.numeric)
      student_ID_sub <- student_ID[downsample_student_index]
      test_score_sub <- colSums(scores_sub)
      sub_data <- data.frame(Student_ID = student_ID_sub, test_score_sub=test_score_sub, t(scores_sub))
      
      subsample.out.directory <- sprintf("%s/SubstudentSize%s/%s",out.directory,n_student_sub,sample_id)
      dir.create(subsample.out.directory)
      save(sub_data, file=sprintf("%s/SubstudentSize%s_SampleRep%s.Rdata", subsample.out.directory, n_student_sub,sample_id))

      # Run Q-SID
      classifier <- max(floor((nrow(my_data) - 25) / 10) + 1, 0)
      id_class <- classifier * 10 + 20
      if (id_class <= 200) {
        assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
      } else {
        null_data_cur <- null_data
      }
      # Specify is_numeric=FALSE to avoid syncFPR calculation in QSID
      Q_SID_list <- Q_SID_saveSynthetic(is_numeric=FALSE, sub_data, subsample.out.directory, course.name= course.name, exam.name = exam.name, null_data=null_data_cur, threshold_list)

      ## Multiply 100
      scale_multiplier <- 100
      # scale_multiplier <- 1
      scores_sub_multiplied <- scores_sub * scale_multiplier
      test_score_sub_multiplied <- colSums(scores_sub_multiplied)
      my_data_sub_multiplied <- cbind(student_ID_sub, t(rbind(test_score_sub_multiplied, scores_sub_multiplied)))
      
      # Simulation and generate correlation matrix
      n_cluster <- 5
      cluster_size <- floor(length(test_score_sub_multiplied)/n_cluster)
      cluster_assign_tmp <-  c(unlist(lapply(1:(n_cluster-1), function(x){
        rep(x,cluster_size)
      })), rep(n_cluster, length(test_score_sub_multiplied)-cluster_size*(n_cluster-1)))
      cluster_assign <- rep(NaN, length(test_score_sub_multiplied))
      cluster_assign[order(test_score_sub_multiplied, decreasing = TRUE)] <- cluster_assign_tmp
      kmeans_df <- data.frame(test_score = test_score_sub_multiplied, label = factor(cluster_assign))
      
      scores_discrete <- as.matrix((scores_sub_multiplied))
      param <- lapply(1:n_cluster, function(cluser_ind){
        if (length(which(cluster_assign == cluser_ind))==1){
          scores_cur <- as.matrix(scores_discrete[,which(cluster_assign == cluser_ind)])
          NULL
        } else {
          scores_cur <- scores_discrete[,which(cluster_assign == cluser_ind)]
          rownames(scores_discrete) <- NULL
          fit_Gaussian_copula_mnm(scores_cur, zp_cutoff = 0.99,min_nonzero_num = 0)
        }
      })
      
      max_simu_rep <- round(100000/(n_student_sub * max_downsample)) + 1
      FPR_mat <- matrix(0, nrow=max_simu_rep, ncol=3)
      for (rep in 1:max_simu_rep) {
        # set.seed(rep+randseed_base)
        out.subdirectory <- sprintf("%s/SyntheticData_randomrep%s",subsample.out.directory, rep)
        dir.create(out.subdirectory)
        ### Copula method
        new_count <- matrix(0, nrow = n_question_sub, ncol = n_student_sub)
        for (cluser_ind in 1:n_cluster){
          ## Generate new random data
          if (is.null(param[[cluser_ind]])){
            new_count[,which(cluster_assign == cluser_ind)] <- scores_discrete[,which(cluster_assign == cluser_ind)]
          } else{
            new_count[,which(cluster_assign == cluser_ind)] <- simulate_count_copula(param[[cluser_ind]], n = length(which(cluster_assign == cluser_ind)),
                                                                                     marginal = 'Multinomial') # Decide what to use: nb or Gamma and the sequence depth..
          }
        }
        
        ## Divide simulated data by the multiplier 
        new_count <- new_count/scale_multiplier
        test_score_rd <- colSums(new_count)
        random_data <- as.data.frame(cbind(student_ID, t(rbind(test_score_rd, new_count))))
        # write.csv(as.data.frame(random_data), sprintf("%s/randomdata_rep%s.csv",out.subdirectory, rep),row.names=FALSE)
        
        ## Generate pearson matrix for simulation data
        random_data <- random_data[order(unlist(random_data[2]),decreasing = TRUE),] # Sort student by TS
        random_data[,-1] <- suppressWarnings(apply(random_data[,-1], 2, as.numeric))

        ## Q-SID 
        n_exam <- 1
        random_data <- as.data.frame(random_data)
        classifier <- max(floor((nrow(random_data) - 25) / 10) + 1, 0)
        id_class <- classifier * 10 + 20
        if (id_class <= 200) {
          assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
        } else {
          null_data_cur <- null_data
        }
        Q_SID_if_list <- Q_SID_if(random_data, is_numeric=FALSE, course.name= course.name, exam.name = exam.name)
        Q_SID_list_sync <- Q_SID_saveSynthetic(is_numeric=FALSE, Q_SID_if_list$my_data, out.subdirectory, course.name= course.name, exam.name = exam.name, null_data=null_data_cur, threshold_list)
        

        if (sum(is.na(Q_SID_list_sync$output_df_xlsx[,2])) != n_student){
          n_cohort1 <- length(which(Q_SID_list_sync$output_df_xlsx[,2] == "0.04%"))
          n_cohort2 <- length(which(Q_SID_list_sync$output_df_xlsx[,2] == "0.20%"))
          n_cohort3 <- length(which(Q_SID_list_sync$output_df_xlsx[,2] == "0.56%"))
          ind_cohort1 <- which(Q_SID_list_sync$output_df_xlsx[,2] == "0.04%")
          
        } else {
          n_cohort1 <- 0
          n_cohort2 <- 0
          n_cohort3 <- 0
          ind_cohort1 <- NULL
        }
        FPR_mat[rep, ] <- c(n_cohort1,n_cohort2,n_cohort3)
      }
      FPR_subsample_list[[sample_id]] <- FPR_mat
    }

    # Prepare output table for per exam per subsamplie size
    FPR_perexam_mat <- Reduce("+", FPR_subsample_list)
    percent_vec <- c(as.integer(n_student_sub), colSums(FPR_perexam_mat[,1:3]) / (max_simu_rep * n_student_sub * max_downsample) * 100)
    names(percent_vec) <- outdf_names
    
    time.thisrun <- proc.time() - ptm
    exam.name.subsample <- sprintf("%s.StudentSize%s.time%ss", exam.name, n_student_sub, time.thisrun[3])
    print(exam.name.subsample)
    print(percent_vec)
    
    FPR_list[[exam.name.subsample]] <- percent_vec
    row_df <- t(as.data.frame(percent_vec))
    colnames(row_df) <- outdf_names
    rownames(row_df) <- exam.name.subsample
    write.table(row_df, file = sprintf("%s/FPRlist_ProctoredControlExams_SubsampleStudents.csv",course.directory), sep = ",",
                append = TRUE, quote = FALSE,
                col.names = FALSE, row.names = TRUE)
  }
}


# Manuscript Figure 9
subsample_data <- read.csv(file = sprintf("%s/FPRlist_ProctoredControlExams_SubsampleStudents.csv",course.directory))
subsample_data$'0.04%' <-  subsample_data$'SynFPR.Cohort.0.04.'
subsample_data$'0.20%' <-  subsample_data$'SynFPR.Cohort.0.04.' + subsample_data$'SynFPR.Cohort.0.2.'
subsample_data$'0.56%' <-  subsample_data$'SynFPR.Cohort.0.04.' + subsample_data$'SynFPR.Cohort.0.2.' + + subsample_data$'SynFPR.Cohort.0.56.'
subsample_data$sub_student <- as.factor(rep(c(25, 50, 100, 150, 200),  length(myfiles)))

# subsample_question_data_long <- subsample_question_data %>% 
#   tidyr::pivot_longer(
#     cols = `SynFPR.Cohort.0.04.`:`SynFPR.Cohort.0.56.`, 
#     names_to = "class",
#     values_to = "value"
# )
subsample_data_long <- subsample_data %>% select(-c(`SynFPR.Cohort.0.04.`, `SynFPR.Cohort.0.2.`, `SynFPR.Cohort.0.56.`)) %>% 
  tidyr::pivot_longer(
    cols = '0.04%':'0.56%', 
    names_to = "class",
    values_to = "value"
)
subsample_data_long$class <- as.factor(subsample_data_long$class)
subsample_data_long$sub_student <- factor(subsample_data_long$sub_student, levels = c(25, 50, 100, 150, 200))

group.colors <- c("#D55E00", "#E69F00", "#56B4E9", "#009E73", "#CC79A7") # groudtruth, cellranger, Alevin, UMI-tools
p_boxplot <- subsample_data_long %>%
  ggplot(aes(x=class, y=value, fill=sub_student)) + 
    geom_boxplot(alpha=1) +
  scale_fill_manual(values=group.colors) +
  theme_bw() +
  theme(
      # panel.border = element_blank(),
      # axis.line = element_line(colour = "black",size = 1,lineend = "square"),
      # panel.border = element_rect(colour = "black", size=1),
      strip.text = element_text(size=25),
      # panel.grid.major = element_blank(),
      # panel.grid.minor = element_blank(),
      legend.title=element_blank(),
      legend.position=c(.1,.85),
      axis.text.y = element_text(size = 25),
      # axis.text.x=element_blank(),
      # axis.text.x = element_text(size = 25),
      axis.text.x = element_text(size = 25),
      axis.title=element_text(size=25),
      legend.text=element_text(size=25)) +
    # geom_hline(aes(yintercept = 0.04)) +
    # geom_hline(aes(yintercept = 0.2)) +
    # geom_hline(aes(yintercept = 0.56)) +
    ylab("") +
    xlab("")
ggsave(file=sprintf("%s/FPRlist_ProctoredControlExams_SubsampleStudents.pdf",course.directory), p_boxplot, height=8.4, width = 8.4)


==> anc/Code/Analysis/02202024_ProctoredExtra_FPR.r <==
# Script: Generate empirical FPR for Proctored Exams
#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

library(MASS)
library(parallel)
library(pscl)
library(stringr)

# Load in source data and data files
source("/home/guanao/Projects/Collusion/Shared_Collusion_Project/Rshiny/Shiny_11022022_submission/source_code_02132024.R")
source("/home/guanao/Projects/Collusion/Shared_Collusion_Project/Rshiny/Shiny_11022022_submission/07202021_copulaFunctions.R")
todaycode <- format(Sys.time(), format="%b%d%Y")
today.directory <- sprintf("/home/guanao/Projects/Collusion/Shared_Collusion_Project/outputs/%s_ProctoredExtra_FPR",todaycode)
dir.create(today.directory)

setwd("/home/guanao/Projects/Collusion/Shared_Collusion_Project/Rshiny/Shiny_11022022_submission")
subsample_size_list <- c(seq(15,45,by=5), seq(50,250,by=10))
null_data<- readRDS(file = "data/null_data_19exams_50per.rds")
for (subsample_size in subsample_size_list){
  null_data_cur <- readRDS(file = sprintf("data/null_data_19exams_subsample%s_50per.rds", subsample_size))
  null_data_cur <- null_data_cur[!is.na(null_data_cur)]
  assign(sprintf("null_data_%s",subsample_size), null_data_cur)
}
threshold_list <- read.csv("data/proportion_cheating_19exams_prelockdown_smoothed.csv")



# Unproctored exams (1 exam)
# Specify the number of sub-exams contained in the query exam
n_exam <- 1
course.name <- "ProctoredExtra"
input_rubric_dir <- "/home/guanao/Projects/Collusion/Shared_Collusion_Project/Renamed_Data/Proctored Extra Exams" # Run analysis for Proctored Control Exams

course.directory <- sprintf("%s/%s",today.directory,course.name)
dir.create(course.directory)
setwd(input_rubric_dir)
temp <- list.files(pattern="*.xlsx")
myfiles <- lapply(temp, Q_SID_inputdata, n_exam = n_exam)

# randseed_base <- 2021
set.seed(2024)
# Prepare output dataframe
outdf_names <- c("0.04%", "0.2%", "0.56%", "SynFPR Cohort 0.04%", "SynFPR Cohort 0.2%", "SynFPR Cohort 0.56%")
title_outdf <- data.frame(matrix(ncol = length(outdf_names)+1, nrow = 0))
colnames(title_outdf) <- c("Exam name",outdf_names)
write.table(title_outdf, sprintf("%s/FPRlist_ProctoredExtraExams.csv",today.directory), sep = ",", row.names = TRUE)


FPR_mat <- matrix(0, length(myfiles), 4)
for (id_q in 1:length(myfiles)){
  # set.seed(randseed_base)
  exam.name <- temp[id_q]
  exam.name <- gsub("\\s", "", exam.name)
  exam.name <- str_sub(exam.name,1,nchar(exam.name)-5)
  print(exam.name)

  out.directory <- sprintf("%s/%s",course.directory,exam.name)
  dir.create(out.directory)
    # Prepare input exam
  my_data <- myfiles[[id_q]]
  n_student <- nrow(my_data)
  INPUT_is_numeric <- TRUE
  Q_SID_if_list <- Q_SID_if(my_data, is_numeric=INPUT_is_numeric, course.name= course.name, exam.name = exam.name)
  my_data <- Q_SID_if_list$my_data
  
  # Run analysis
  classifier <- max(floor((nrow(my_data) - 25) / 10) + 1, 0)
  id_class <- classifier * 10 + 20
  if (id_class <= 200) {
    assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
  } else {
    null_data_cur <- null_data
  }

  complex_threshold_foranalysis <- 8
  Q_SID_list <- Q_SID_saveSynthetic(INPUT_is_numeric, Q_SID_if_list$my_data, out.directory, course.name= course.name, exam.name = exam.name,null_data=null_data_cur, threshold_list)

    # if (! (Q_SID_if_list$pdf2_indicator | Q_SID_if_list$pdf3_indicator | Q_SID_if_list$pdf4_indicator)){
    #   Q_SID_list <- Q_SID_saveSynthetic(INPUT_is_numeric, Q_SID_if_list$my_data, out.directory, course.name= course.name, exam.name = exam.name,null_data=null_data_cur, threshold_list)
      
    #   Q_SID_xlsx_list <- Q_SID_xlsx(Q_SID_list$output_df_xlsx, out.directory, course.name, exam.name, Q_SID_list$timecode)
    #   if (Q_SID_list$complex_score >= complex_threshold_foranalysis & Q_SID_list$complex_score < 15){
    #     Q_SID_pdf_list <- Q_SID_pdf_warning1(Q_SID_list$sync_FPR_95interval, INPUT_is_numeric, Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, n_exam, Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity_noNA ,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,out.directory, course.name, exam.name,Q_SID_list$timecode,Q_SID_if_list$rm_id_list)
    #   } else {
    #     Q_SID_pdf_list <- Q_SID_pdf(Q_SID_list$sync_FPR_95interval, INPUT_is_numeric, Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, n_exam,Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity_noNA ,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,out.directory,course.name,exam.name,Q_SID_list$timecode,Q_SID_if_list$rm_id_list)
    #   }
    # } else if (Q_SID_if_list$pdf4_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf4(INPUT_is_numeric, Q_SID_if_list$if_character_perquestion, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,tmpdir,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # } else if (Q_SID_if_list$pdf2_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf2(INPUT_is_numeric, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,out.directory,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # } else if (Q_SID_if_list$pdf3_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf3(INPUT_is_numeric, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,tmpdir,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # }  

# Output FPR
  synFPR_cum_vec <- Q_SID_list$sync_FPR_cum
  if (sum(is.na(Q_SID_list$output_df_xlsx[,2])) != n_student){
    n_cohort1 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.04%"))
    n_cohort2 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.20%"))
    n_cohort3 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.56%"))
  } else {
    n_cohort1 <- 0
    n_cohort2 <- 0
    n_cohort3 <- 0
  }

  # FPR_mat[id_q, ] <- c(n_cohort1/n_student,n_cohort2/n_student,n_cohort3/n_student, Q_SID_list$complex_score)
  row_df <- t(as.data.frame(c(n_cohort1/n_student*100,n_cohort2/n_student*100,n_cohort3/n_student*100, synFPR_cum_vec)))
  colnames(row_df) <- outdf_names
  rownames(row_df) <- exam.name
  write.table(row_df, file = sprintf("%s/FPRlist_ProctoredExtraExams.csv",today.directory), sep = ",",
              append = TRUE, quote = FALSE,
              col.names = FALSE, row.names = TRUE)
}



# Unproctored exams (2 exam)
# Specify the number of sub-exams contained in the query exam
n_exam <- 2
course.name <- "ProctoredExtra"
input_rubric_dir <- "/home/guanao/Projects/Collusion/Shared_Collusion_Project/Renamed_Data/Proctored Extra Exams/2EXAMS" # Run analysis for Proctored Control Exams

setwd(input_rubric_dir)
temp <- list.files(pattern="*.xlsx")
myfiles <- lapply(temp, Q_SID_inputdata, n_exam = n_exam)

# randseed_base <- 2021
set.seed(2024)

for (id_q in 1:length(myfiles)){
  # set.seed(randseed_base)
  exam.name <- temp[id_q]
  exam.name <- gsub("\\s", "", exam.name)
  exam.name <- str_sub(exam.name,1,nchar(exam.name)-5)
  print(exam.name)

  out.directory <- sprintf("%s/%s",course.directory,exam.name)
  dir.create(out.directory)
    # Prepare input exam
  my_data <- myfiles[[id_q]]
  n_student <- nrow(my_data)
  INPUT_is_numeric <- TRUE
  Q_SID_if_list <- Q_SID_if(my_data, is_numeric=INPUT_is_numeric, course.name= course.name, exam.name = exam.name)
  my_data <- Q_SID_if_list$my_data
  
  # Run analysis
  classifier <- max(floor((nrow(my_data) - 25) / 10) + 1, 0)
  id_class <- classifier * 10 + 20
  if (id_class <= 200) {
    assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
  } else {
    null_data_cur <- null_data
  }

  complex_threshold_foranalysis <- 8
  Q_SID_list <- Q_SID_saveSynthetic(INPUT_is_numeric, Q_SID_if_list$my_data, out.directory, course.name= course.name, exam.name = exam.name,null_data=null_data_cur, threshold_list)

    # if (! (Q_SID_if_list$pdf2_indicator | Q_SID_if_list$pdf3_indicator | Q_SID_if_list$pdf4_indicator)){
    #   Q_SID_list <- Q_SID_saveSynthetic(INPUT_is_numeric, Q_SID_if_list$my_data, out.directory, course.name= course.name, exam.name = exam.name,null_data=null_data_cur, threshold_list)
      
    #   Q_SID_xlsx_list <- Q_SID_xlsx(Q_SID_list$output_df_xlsx, out.directory, course.name, exam.name, Q_SID_list$timecode)
    #   if (Q_SID_list$complex_score >= complex_threshold_foranalysis & Q_SID_list$complex_score < 15){
    #     Q_SID_pdf_list <- Q_SID_pdf_warning1(Q_SID_list$sync_FPR_95interval, INPUT_is_numeric, Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, n_exam, Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity_noNA ,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,out.directory, course.name, exam.name,Q_SID_list$timecode,Q_SID_if_list$rm_id_list)
    #   } else {
    #     Q_SID_pdf_list <- Q_SID_pdf(Q_SID_list$sync_FPR_95interval, INPUT_is_numeric, Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, n_exam,Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity_noNA ,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,out.directory,course.name,exam.name,Q_SID_list$timecode,Q_SID_if_list$rm_id_list)
    #   }
    # } else if (Q_SID_if_list$pdf4_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf4(INPUT_is_numeric, Q_SID_if_list$if_character_perquestion, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,tmpdir,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # } else if (Q_SID_if_list$pdf2_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf2(INPUT_is_numeric, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,out.directory,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # } else if (Q_SID_if_list$pdf3_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf3(INPUT_is_numeric, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,tmpdir,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # }  

  # Output FPR
  synFPR_cum_vec <- Q_SID_list$sync_FPR_cum
  if (sum(is.na(Q_SID_list$output_df_xlsx[,2])) != n_student){
    n_cohort1 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.04%"))
    n_cohort2 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.20%"))
    n_cohort3 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.56%"))
  } else {
    n_cohort1 <- 0
    n_cohort2 <- 0
    n_cohort3 <- 0
  }

  # FPR_mat[id_q, ] <- c(n_cohort1/n_student,n_cohort2/n_student,n_cohort3/n_student, Q_SID_list$complex_score)
  row_df <- t(as.data.frame(c(n_cohort1/n_student*100,n_cohort2/n_student*100,n_cohort3/n_student*100, synFPR_cum_vec)))
  colnames(row_df) <- outdf_names
  rownames(row_df) <- exam.name
  write.table(row_df, file = sprintf("%s/FPRlist_ProctoredExtraExams.csv",today.directory), sep = ",",
              append = TRUE, quote = FALSE,
              col.names = FALSE, row.names = TRUE)
}




# Unproctored exams (2 exam)
# Specify the number of sub-exams contained in the query exam
n_exam <- 3
course.name <- "ProctoredExtra"
input_rubric_dir <- "/home/guanao/Projects/Collusion/Shared_Collusion_Project/Renamed_Data/Proctored Extra Exams/3EXAMS" # Run analysis for Proctored Control Exams

setwd(input_rubric_dir)
temp <- list.files(pattern="*.xlsx")
myfiles <- lapply(temp, Q_SID_inputdata, n_exam = n_exam)

# randseed_base <- 2021
set.seed(2024)

for (id_q in 1:length(myfiles)){
  # set.seed(randseed_base)
  exam.name <- temp[id_q]
  exam.name <- gsub("\\s", "", exam.name)
  exam.name <- str_sub(exam.name,1,nchar(exam.name)-5)
  print(exam.name)

  out.directory <- sprintf("%s/%s",course.directory,exam.name)
  dir.create(out.directory)
    # Prepare input exam
  my_data <- myfiles[[id_q]]
  n_student <- nrow(my_data)
  INPUT_is_numeric <- TRUE
  Q_SID_if_list <- Q_SID_if(my_data, is_numeric=INPUT_is_numeric, course.name= course.name, exam.name = exam.name)
  my_data <- Q_SID_if_list$my_data
  
  # Run analysis
  classifier <- max(floor((nrow(my_data) - 25) / 10) + 1, 0)
  id_class <- classifier * 10 + 20
  if (id_class <= 200) {
    assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
  } else {
    null_data_cur <- null_data
  }

  complex_threshold_foranalysis <- 8
  Q_SID_list <- Q_SID_saveSynthetic(INPUT_is_numeric, Q_SID_if_list$my_data, out.directory, course.name= course.name, exam.name = exam.name,null_data=null_data_cur, threshold_list)

    # if (! (Q_SID_if_list$pdf2_indicator | Q_SID_if_list$pdf3_indicator | Q_SID_if_list$pdf4_indicator)){
    #   Q_SID_list <- Q_SID_saveSynthetic(INPUT_is_numeric, Q_SID_if_list$my_data, out.directory, course.name= course.name, exam.name = exam.name,null_data=null_data_cur, threshold_list)
      
    #   Q_SID_xlsx_list <- Q_SID_xlsx(Q_SID_list$output_df_xlsx, out.directory, course.name, exam.name, Q_SID_list$timecode)
    #   if (Q_SID_list$complex_score >= complex_threshold_foranalysis & Q_SID_list$complex_score < 15){
    #     Q_SID_pdf_list <- Q_SID_pdf_warning1(Q_SID_list$sync_FPR_95interval, INPUT_is_numeric, Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, n_exam, Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity_noNA ,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,out.directory, course.name, exam.name,Q_SID_list$timecode,Q_SID_if_list$rm_id_list)
    #   } else {
    #     Q_SID_pdf_list <- Q_SID_pdf(Q_SID_list$sync_FPR_95interval, INPUT_is_numeric, Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, n_exam,Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity_noNA ,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,out.directory,course.name,exam.name,Q_SID_list$timecode,Q_SID_if_list$rm_id_list)
    #   }
    # } else if (Q_SID_if_list$pdf4_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf4(INPUT_is_numeric, Q_SID_if_list$if_character_perquestion, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,tmpdir,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # } else if (Q_SID_if_list$pdf2_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf2(INPUT_is_numeric, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,out.directory,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # } else if (Q_SID_if_list$pdf3_indicator){
    #   Q_SID_pdf_list <- Q_SID_pdf3(INPUT_is_numeric, Q_SID_if_list$scores, n_exam, Q_SID_if_list$complex_score,tmpdir,course.name,exam.name,Q_SID_if_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    # }  

  # Output FPR
  synFPR_cum_vec <- Q_SID_list$sync_FPR_cum
  if (sum(is.na(Q_SID_list$output_df_xlsx[,2])) != n_student){
    n_cohort1 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.04%"))
    n_cohort2 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.20%"))
    n_cohort3 <- length(which(Q_SID_list$output_df_xlsx[,2] == "0.56%"))
  } else {
    n_cohort1 <- 0
    n_cohort2 <- 0
    n_cohort3 <- 0
  }

  # FPR_mat[id_q, ] <- c(n_cohort1/n_student,n_cohort2/n_student,n_cohort3/n_student, Q_SID_list$complex_score)
  row_df <- t(as.data.frame(c(n_cohort1/n_student*100,n_cohort2/n_student*100,n_cohort3/n_student*100, synFPR_cum_vec)))
  colnames(row_df) <- outdf_names
  rownames(row_df) <- exam.name
  write.table(row_df, file = sprintf("%s/FPRlist_ProctoredExtraExams.csv",today.directory), sep = ",",
              append = TRUE, quote = FALSE,
              col.names = FALSE, row.names = TRUE)
}



==> anc/Code/Analysis/03142022_MainCompareTwoFPR_syntheticFPR.R <==
# Script: Generate synthetic FPR for Proctored Exams
#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

# Load in source data and data files
setwd("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_02132022/")
source("source_code_02132022.R")
source("07202021_copulaFunctions.R")
subsample_size_list <- c(seq(15,45,by=5), seq(50,250,by=10))
null_data<- readRDS(file = "data/null_data_19exams_50per.rds")
for (subsample_size in subsample_size_list){
  null_data_cur <- readRDS(file = sprintf("data/null_data_19exams_subsample%s_50per.rds", subsample_size))
  null_data_cur <- null_data_cur[!is.na(null_data_cur)]
  assign(sprintf("null_data_%s",subsample_size), null_data_cur)
}
threshold_list <- read.csv("data/proportion_cheating_19exams_prelockdown_smoothed.csv")

# Prepare output directories
todaycode <- format(Sys.time(), format="%b%d%Y")
today.directory <- sprintf("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/outputs/%s",todaycode)
dir.create(today.directory)

# Specify the number of sub-exams contained in the query exam
nexam <- 3 
input_dir <- "Proctored Extra Exams" # Run analysis for Proctored Extra Exams
# input_dir <- "Proctored Control Exams" # Run analysis for Proctored Control Exams

# Read in data files
setwd(input_dir)
# Generate IS MAT based R-SID
temp <- list.files(pattern="*.xlsx")
myfiles <- lapply(temp, Q_SID_inputdata, n_exam = nexam)

# Prepare output dataframe
outdf_names <- c("0.05%", "0.2%", "0.5%")
title_outdf <- data.frame(matrix(ncol = length(outdf_names)+1, nrow = 0))
colnames(title_outdf) <- c("Exam name",outdf_names)
write.table(title_outdf, sprintf("%s/FPRlist_nexam%s.csv",today.directory, nexam), sep = ",", row.names = TRUE)

# Run analysis
for (id_q in 1:length(myfiles)){
  fullname <- temp[id_q]
  course.name <- paste(strsplit(fullname, "\\s+")[[1]][1:2], collapse ="_")
  exam.name <- paste(strsplit(fullname, "\\s+")[[1]][-(1:2)], collapse ="")
  # exam.name <- gsub("\\s", "", exam.name)
  exam.name <- stringr::str_sub(exam.name,1,nchar(exam.name)-5)
  my_data <- myfiles[[id_q]]
  out.directory <- sprintf("%s/%s_%s", today.directory, course.name, exam.name)
  dir.create(out.directory)
  
  classifier <- max(floor((nrow(my_data) - 25) / 10) + 1, 0)
  id_class <- classifier * 10 + 20
  if (id_class <= 200) {
    assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
  } else {
    null_data_cur <- null_data
  }
  
  sync_FPR_result <- syn_FPR(my_data, null_data, threshold_list)
  row_df <- t(as.data.frame(sync_FPR_result$percent_vec))
  colnames(row_df) <- outdf_names
  rownames(row_df) <- fullname
  write.table(row_df, file = sprintf("%s/FPRlist_nexam%s.csv",today.directory, nexam), sep = ",",
              append = TRUE, quote = FALSE,
              col.names = FALSE, row.names = TRUE)
}


==> anc/Code/Analysis/07222022_Supp8_FPRDownsampleQuestion.R <==
# Script: Generate synthetic FPR for down-sampled exams (question downsampling)
#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

library(MASS)
library(parallel)
library(pscl)
library(stringr)

# Import source code and data files
source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Code/source_code_07122022_notpublished.R")
source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Code/07202021_copulaFunctions.R")
todaycode <- format(Sys.time(), format="%b%d%Y")

today.directory <- sprintf("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/outputs/%s",todaycode)
dir.create(today.directory)
setwd("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/")
subsample_size_list <- c(seq(15,45,by=5), seq(50,250,by=10))
null_data<- readRDS(file = "data/null_data_19exams_50per.rds")
for (subsample_size in subsample_size_list){
  null_data_cur <- readRDS(file = sprintf("data/null_data_19exams_subsample%s_50per.rds", subsample_size))
  null_data_cur <- null_data_cur[!is.na(null_data_cur)]
  assign(sprintf("null_data_%s",subsample_size), null_data_cur)
}
threshold_list <- read.csv("data/proportion_cheating_19exams_prelockdown_smoothed.csv")

# Specify input exam directory
n_exams <- 1
course.name <- "NULL19"
input_rubric_dir <- "Proctored Control Exams"
course.directory <- sprintf("%s/%s",today.directory,course.name)
dir.create(course.directory)
setwd(input_rubric_dir)
temp <- list.files(pattern="*.xlsx")
myfiles <- lapply(temp, Q_SID_inputdata, n_exam = n_exams)

FPR_list <- list()
# randseed_base <- as.numeric(format(Sys.time(), format="%H%M"))
randseed_base <- 2021

# Select exams with more than 60 questions
id_num60 <- c()
for (id_q in 1:length(myfiles)){
  my_data <- myfiles[[id_q]]
  my_data <- my_data[order(unlist(my_data[2]),decreasing = TRUE),] # Sort student by TS
  if (ncol(my_data)-2 >= 60){
    id_num60 <- c(id_num60, id_q)
  }
}  

# Prepare output data frame
outdf_names <- c("nquestion","0.05%", "0.25%", "0.65%", "Original Complex", "Syn Mean Complex")
title_outdf <- data.frame(matrix(ncol = length(outdf_names)+1, nrow = 0))
colnames(title_outdf) <- c("Exam name",outdf_names)
write.table(title_outdf, sprintf("%s/FPRlist_DownsampleQuestion_StrategyMultiply100_updating.csv",today.directory), sep = ",", row.names = TRUE)

for (id_q in id_num60){
  
  exam.name <- temp[id_q]
  exam.name <- gsub("\\s", "", exam.name)
  exam.name <- str_sub(exam.name,1,nchar(exam.name)-5)
  
  out.directory <- sprintf("%s/%s",course.directory,exam.name)
  dir.create(out.directory)
  my_data <- myfiles[[id_q]]
  my_data <- my_data[order(unlist(my_data[2]),decreasing = TRUE),] # Sort student by TS
  
  # Int the data
  scores <- t(my_data[,3:ncol(my_data)])
  scores[which(scores < 0)] <- 0
  scores <- setNames(data.frame(scores),unlist(my_data[,1],use.names=FALSE))
  n_question <- ncol(my_data) - 2
  n_student <- nrow(my_data)
  student_ID <- unlist(my_data[,1],use.names=FALSE)
  test_score <- round(unlist(my_data[,2],use.names=FALSE), 1)
  no_CS_list <- which(test_score < 0.05*max(test_score))
  
  for (n_question_sub in c(20, 30, 40, 50, 60)){
    n_student_sub <- n_student
    ptm <- proc.time()
    
    ## Downsample the score matrix
    max_downsample <- 50
    FPR_subsample_list <- list() # FPR_subsample_list enlists 50 FPR matrices in multiple sub-sampling 
    for (sample_id in 1:max_downsample){
      set.seed(sample_id+randseed_base)
      
      # Subsample question 
      downsample_question_index <- sample(n_question, n_question_sub, replace=FALSE)
      scores_sub <- scores[downsample_question_index,]
      student_ID_sub <- student_ID
      
      scores_sub <- apply(scores_sub, 2, as.numeric)
      test_score_sub <- colSums(scores_sub)
      sub_data <- data.frame(Student_ID = student_ID_sub, test_score_sub=test_score_sub, t(scores_sub))
      
      subsample.out.directory <- sprintf("%s/QuestionSize%s",out.directory,n_question_sub)
      dir.create(subsample.out.directory)
      
      classifier <- max(floor((nrow(sub_data) - 25) / 10) + 1, 0)
      id_class <- classifier * 10 + 20
      if (id_class <= 200) {
        assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
      } else {
        null_data_cur <- null_data
      }
      # Specify is_numeric=FALSE to avoid syncFPR calculation in QSID
      Q_SID_if_list <- Q_SID_if(sub_data, is_numeric=FALSE, course.name= course.name, exam.name = exam.name)
      Q_SID_list_tmp <- Q_SID(is_numeric=FALSE, Q_SID_if_list$my_data, subsample.out.directory, course.name= course.name, exam.name = exam.name, null_data=null_data_cur, threshold_list)

      ## Multiply 100
      scale_multiplier <- 100
      # scale_multiplier <- 1
      scores_sub_multiplied <- scores_sub * scale_multiplier
      test_score_sub_multiplied <- colSums(scores_sub_multiplied)
      my_data_sub_multiplied <- cbind(student_ID_sub, t(rbind(test_score_sub_multiplied, scores_sub_multiplied)))
      
      # Simulation and generate correlation matrix
      n_cluster <- 5
      cluster_size <- floor(length(test_score_sub_multiplied)/n_cluster)
      cluster_assign_tmp <-  c(unlist(lapply(1:(n_cluster-1), function(x){
        rep(x,cluster_size)
      })), rep(n_cluster, length(test_score_sub_multiplied)-cluster_size*(n_cluster-1)))
      cluster_assign <- rep(NaN, length(test_score_sub_multiplied))
      cluster_assign[order(test_score_sub_multiplied, decreasing = TRUE)] <- cluster_assign_tmp
      kmeans_df <- data.frame(test_score = test_score_sub_multiplied, label = factor(cluster_assign))
      
      scores_discrete <- as.matrix((scores_sub_multiplied))
      param <- lapply(1:n_cluster, function(cluser_ind){
        if (length(which(cluster_assign == cluser_ind))==1){
          scores_cur <- as.matrix(scores_discrete[,which(cluster_assign == cluser_ind)])
          NULL
        } else {
          scores_cur <- scores_discrete[,which(cluster_assign == cluser_ind)]
          rownames(scores_discrete) <- NULL
          fit_Gaussian_copula_mnm(scores_cur, zp_cutoff = 0.99,min_nonzero_num = 0)
        }
      })
      
      max_simu_rep <- round(100000/(n_student_sub * max_downsample)) + 1
      FPR_mat <- matrix(0, nrow=max_simu_rep, ncol=5)
      for (rep in 1:max_simu_rep) {
        set.seed(rep+randseed_base)
        out.subdirectory <- sprintf("%s/SyntheticData_randomrep%s",subsample.out.directory, rep)
        dir.create(out.subdirectory)
        ### Copula method
        new_count <- matrix(0, nrow = n_question_sub, ncol = n_student_sub)
        for (cluser_ind in 1:n_cluster){
          ## Generate new random data
          if (is.null(param[[cluser_ind]])){
            new_count[,which(cluster_assign == cluser_ind)] <- scores_discrete[,which(cluster_assign == cluser_ind)]
          } else{
            new_count[,which(cluster_assign == cluser_ind)] <- simulate_count_copula(param[[cluser_ind]], n = length(which(cluster_assign == cluser_ind)),
                                                                                     marginal = 'Multinomial') # Decide what to use: nb or Gamma and the sequence depth..
          }
        }
        
        ## Divide simulated data by the multiplier 
        new_count <- new_count/scale_multiplier
        test_score_rd <- colSums(new_count)
        random_data <- as.data.frame(cbind(student_ID, t(rbind(test_score_rd, new_count))))
        # write.csv(as.data.frame(random_data), sprintf("%s/randomdata_rep%s.csv",out.subdirectory, rep),row.names=FALSE)
        
        ## Generate pearson matrix for simulation data
        random_data <- random_data[order(unlist(random_data[2]),decreasing = TRUE),] # Sort student by TS
        random_data[,-1] <- suppressWarnings(apply(random_data[,-1], 2, as.numeric))

        ## Q-SID 
        n_exam <- 1
        random_data <- as.data.frame(random_data)
        classifier <- max(floor((nrow(random_data) - 25) / 10) + 1, 0)
        id_class <- classifier * 10 + 20
        if (id_class <= 200) {
          assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
        } else {
          null_data_cur <- null_data
        }
        Q_SID_if_list <- Q_SID_if(random_data, is_numeric=FALSE, course.name= course.name, exam.name = exam.name)
        Q_SID_list_sync <- Q_SID(is_numeric=FALSE, Q_SID_if_list$my_data, out.subdirectory, course.name= course.name, exam.name = exam.name, null_data=null_data_cur, threshold_list)
        

        if (sum(is.na(Q_SID_list_sync$output_df_xlsx[,2])) != n_student){
          n_cohort1 <- length(which(Q_SID_list_sync$output_df_xlsx[,2] == "0.05%"))
          n_cohort2 <- length(which(Q_SID_list_sync$output_df_xlsx[,2] == "0.25%"))
          n_cohort3 <- length(which(Q_SID_list_sync$output_df_xlsx[,2] == "0.65%"))
          ind_cohort1 <- which(Q_SID_list_sync$output_df_xlsx[,2] == "0.05%")
          
        } else {
          n_cohort1 <- 0
          n_cohort2 <- 0
          n_cohort3 <- 0
          ind_cohort1 <- NULL
        }
        FPR_mat[rep, ] <- c(n_cohort1,n_cohort2,n_cohort3, Q_SID_list_tmp$complex_score, Q_SID_list_sync$complex_score)
      }
      FPR_subsample_list[[sample_id]] <- FPR_mat
    }
    FPR_perexam_mat <- Reduce("+", FPR_subsample_list)
    percent_vec <- c(as.integer(n_question_sub), colSums(FPR_perexam_mat[,1:3]) / (max_simu_rep * n_student_sub * max_downsample) * 100, sum(FPR_perexam_mat[,4])/(max_simu_rep*max_downsample), sum(FPR_perexam_mat[,5])/(max_simu_rep*max_downsample))
    names(percent_vec) <- outdf_names
    # exam.name.nstudent <- sprintf("%s_nstudent%s", exam.name,max_simu_rep * n_student)
    # print(exam.name.nstudent)
    time.thisrun <- proc.time() - ptm
    exam.name.subsample <- sprintf("%s.QuestionSize%s.time%ss", exam.name, n_question_sub, time.thisrun[3])
    print(exam.name.subsample)
    print(percent_vec)
    FPR_list[[exam.name.subsample]] <- percent_vec
    
    row_df <- t(as.data.frame(percent_vec))
    colnames(row_df) <- outdf_names
    rownames(row_df) <- exam.name.subsample
    write.table(row_df, file = sprintf("%s/FPRlist_DownsampleQuestion_StrategyMultiply100_updating.csv",today.directory), sep = ",",
                append = TRUE, quote = FALSE,
                col.names = FALSE, row.names = TRUE)

  }
}


==> anc/Code/Analysis/07222022_Supp8_FPRDownsampleStudent.R <==
# Script: Generate synthetic FPR for down-sampled exams (student downsampling)
#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

library(MASS)
library(parallel)
library(pscl)
library(stringr)

# Import source code and data files
source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/source_code_07122022.R")
source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Code/07202021_copulaFunctions.R")
todaycode <- format(Sys.time(), format="%b%d%Y")
today.directory <- sprintf("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/outputs/%s",todaycode)
dir.create(today.directory)
setwd("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/")
subsample_size_list <- c(seq(15,45,by=5), seq(50,250,by=10))
null_data<- readRDS(file = "data/null_data_19exams_50per.rds")
for (subsample_size in subsample_size_list){
  null_data_cur <- readRDS(file = sprintf("data/null_data_19exams_subsample%s_50per.rds", subsample_size))
  null_data_cur <- null_data_cur[!is.na(null_data_cur)]
  assign(sprintf("null_data_%s",subsample_size), null_data_cur)
}
threshold_list <- read.csv("data/proportion_cheating_19exams_prelockdown_smoothed.csv")

# Specify input exam directory
n_exams <- 1
course.name <- "NULL19"
input_rubric_dir <- "Proctored Control Exams"
course.directory <- sprintf("%s/%s",today.directory,course.name)
dir.create(course.directory)
setwd(input_rubric_dir)
# Generate IS MAT based R-SID
temp <- list.files(pattern="*.xlsx")
myfiles <- lapply(temp, Q_SID_inputdata, n_exam = n_exams)

# Prepare output data frame
outdf_names <- c("min", "max", "median", "sd")
title_outdf <- data.frame(matrix(ncol = length(outdf_names)+1, nrow = 0))
colnames(title_outdf) <- c("Exam name",outdf_names)
write.table(title_outdf, sprintf("%s/Ratios_DownsampleStudents_StrategyMultiply100_updating.csv",today.directory), sep = ",", row.names = TRUE)

# Main analysis
FPR_list <- list()
randseed_base <- 2021
for (id_q in 1:length(myfiles)){
  exam.name <- temp[id_q]
  exam.name <- gsub("\\s", "", exam.name)
  exam.name <- str_sub(exam.name,1,nchar(exam.name)-5)
  
  # Prepare the analysis data
  out.directory <- sprintf("%s/%s",course.directory,exam.name)
  dir.create(out.directory)
  my_data <- myfiles[[id_q]]
  my_data <- my_data[order(unlist(my_data[2]),decreasing = TRUE),] # Sort student by TS
  my_data <- Q_SID_if(my_data, is_numeric=FALSE, course.name= course.name, exam.name = exam.name)$my_data # Filter out students with NAs
  scores <- t(my_data[,3:ncol(my_data)])
  scores[which(scores < 0)] <- 0
  scores <- setNames(data.frame(scores),unlist(my_data[,1],use.names=FALSE))
  n_question <- ncol(my_data) - 2
  n_student <- nrow(my_data)
  student_ID <- unlist(my_data[,1],use.names=FALSE)
  test_score <- round(unlist(my_data[,2],use.names=FALSE), 1)
  no_CS_list <- which(test_score < 0.05*max(test_score))
  
  # Subsample students
  for (n_student_sub in c(25, 50, 100, 150, 200)){
    # set.seed(randseed_base)
    dir.create(sprintf("%s/SubstudentSize%s",out.directory,n_student_sub))
    # n_question_sub <- 30
    n_question_sub <- n_question
    
    ptm <- proc.time()
    ## Downsample the score matrix
    max_downsample <- 50
    ratio_subsample_list <- list() # FPR_subsample_list enlists 50 FPR matrices in multiple sub-sampling 
    for (sample_id in 1:max_downsample){
      set.seed(sample_id+randseed_base)
      # downsample_student_index <- sample(n_student, n_student_sub, replace=FALSE)
      # downsample_question_index <- sample(n_question, n_question_sub, replace=FALSE)
      # scores_sub <- scores[downsample_question_index,downsample_student_index]
      # student_ID_sub <- student_ID[downsample_student_index]
      
      downsample_student_index <- sample(n_student, n_student_sub, replace=FALSE)
      scores_sub <- scores[,downsample_student_index]
      scores_sub <- apply(scores_sub, 2, as.numeric)
      
      student_ID_sub <- student_ID[downsample_student_index]
      test_score_sub <- colSums(scores_sub)
      sub_data <- data.frame(Student_ID = student_ID_sub, test_score_sub=test_score_sub, t(scores_sub))
      
      subsample.out.directory <- sprintf("%s/SubstudentSize%s/%s",out.directory,n_student_sub,sample_id)
      dir.create(subsample.out.directory)
      
      ## Multiply 100
      scale_multiplier <- 100
      # scale_multiplier <- 1
      scores_sub_multiplied <- scores_sub * scale_multiplier
      test_score_sub_multiplied <- colSums(scores_sub_multiplied)
      my_data_sub_multiplied <- cbind(student_ID_sub, t(rbind(test_score_sub_multiplied, scores_sub_multiplied)))
      
      # Simulation and generate correlation matrix
      n_cluster <- 5
      cluster_size <- floor(length(test_score_sub_multiplied)/n_cluster)
      cluster_assign_tmp <-  c(unlist(lapply(1:(n_cluster-1), function(x){
        rep(x,cluster_size)
      })), rep(n_cluster, length(test_score_sub_multiplied)-cluster_size*(n_cluster-1)))
      cluster_assign <- rep(NaN, length(test_score_sub_multiplied))
      cluster_assign[order(test_score_sub_multiplied, decreasing = TRUE)] <- cluster_assign_tmp
      kmeans_df <- data.frame(test_score = test_score_sub_multiplied, label = factor(cluster_assign))
      scores_discrete <- as.matrix(scores_sub_multiplied)
      param <- lapply(1:n_cluster, function(cluser_ind){
        if (length(which(cluster_assign == cluser_ind))==1){
          scores_cur <- as.matrix(scores_discrete[,which(cluster_assign == cluser_ind)])
          NULL
        } else {
          scores_cur <- scores_discrete[,which(cluster_assign == cluser_ind)]
          rownames(scores_discrete) <- NULL
          fit_Gaussian_copula_mnm(scores_cur, zp_cutoff = 0.99,min_nonzero_num = 0)
        }
      })
      
      # Repeat multiple times of synthetic generation
      max_simu_rep <- round(100000/(n_student_sub * max_downsample)) + 1
      ratio_mat <- matrix(0, nrow=max_simu_rep, ncol=4)
      for (rep in 1:max_simu_rep) {
        set.seed(rep+randseed_base)
        out.subdirectory <- sprintf("%s/SyntheticData_randomrep%s",subsample.out.directory, rep)
        dir.create(out.subdirectory)
        ### Copula method
        new_count <- matrix(0, nrow = n_question_sub, ncol = n_student_sub)
        for (cluser_ind in 1:n_cluster){
          # Generate new random data
          if (is.null(param[[cluser_ind]])){
            print("Pick original")
            new_count[,which(cluster_assign == cluser_ind)] <- scores_discrete[,which(cluster_assign == cluser_ind)]
          } else{
            new_count[,which(cluster_assign == cluser_ind)] <- simulate_count_copula(param[[cluser_ind]], n = length(which(cluster_assign == cluser_ind)),
                                                                                     marginal = 'Multinomial') # Decide what to use: nb or Gamma and the sequence depth..
          }
        }
        ## Divide simulated data by the multiplier 
        new_count <- new_count/scale_multiplier
        test_score_rd <- colSums(new_count)
        random_data <- as.data.frame(cbind(student_ID, t(rbind(test_score_rd, new_count))))
        ## Generate pearson matrix for simulation data
        random_data <- random_data[order(unlist(random_data[2]),decreasing = TRUE),] # Sort student by TS
        random_data[,-1] <- suppressWarnings(apply(random_data[,-1], 2, as.numeric))
      
        ## Caluclate ratios
        min_ratio <- min(test_score_rd) / min(test_score_sub)
        max_ratio <- max(test_score_rd) / max(test_score_sub)
        median_ratio <- median(test_score_rd)/ median(test_score_sub)
        sd_ratio <- sd(test_score_rd)/ sd(test_score_sub)
        
        ratio_mat[rep, ] <- c(min_ratio,max_ratio,median_ratio,sd_ratio)
      }
      ratio_subsample_list[[sample_id]] <- ratio_mat
    }

    # Prepare output table
    FPR_perexam_mat <- Reduce("+", ratio_subsample_list)
    percent_vec <- c(colSums(FPR_perexam_mat[,1:4]) / (max_simu_rep  * max_downsample))
    names(percent_vec) <- outdf_names
    
    # percent_vec <- c(as.integer(n_student_sub), colSums(FPR_perexam_mat) / (max_simu_rep * n_student_sub * max_downsample) * 100, Q_SID_list_tmp$complex_score)
    # names(percent_vec) <- c("nstudent","0.05%", "0.2%", "0.5%", "Complexity")
    # exam.name.nstudent <- sprintf("%s_nstudent%s", exam.name,max_simu_rep * n_student)
    # print(exam.name.nstudent)
    time.thisrun <- proc.time() - ptm
    exam.name.subsample <- sprintf("%s.StudentSize%s.time%ss", exam.name, n_student_sub, time.thisrun[3])
    print(exam.name.subsample)
    print(percent_vec)
    # print(c(as.integer(n_student_sub), colSums(FPR_perexam_mat[,1:3]) / (max_simu_rep * max_downsample) * 100, sum(FPR_perexam_mat[,4])/(max_simu_rep*max_downsample), sum(FPR_perexam_mat[,5])/(max_simu_rep*max_downsample)))
    
    row_df <- t(as.data.frame(percent_vec))
    colnames(row_df) <- outdf_names
    rownames(row_df) <- exam.name.subsample
    write.table(row_df, file = sprintf("%s/Ratios_DownsampleStudents_StrategyMultiply100_updating.csv",today.directory), sep = ",",
                append = TRUE, quote = FALSE,
                col.names = FALSE, row.names = TRUE)
  }
}


==> anc/Code/Analysis/07252022_ManuscriptFigure3and4.R <==
# Script: Generate Figure 3 and 4
#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/source_code_07122022.R")
source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/07202021_copulaFunctions.R")
setwd("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/")

###################### Read In Data  ######################
subsample_size_list <- c(seq(15,45,by=5), seq(50,250,by=10))
null_data<- readRDS(file = "data/null_data_19exams_50per.rds")
for (subsample_size in subsample_size_list){
  null_data_cur <- readRDS(file = sprintf("data/null_data_19exams_subsample%s_50per.rds", subsample_size))
  null_data_cur <- null_data_cur[!is.na(null_data_cur)]
  assign(sprintf("null_data_%s",subsample_size), null_data_cur)
}
threshold_list <- read.csv("data/proportion_cheating_19exams_prelockdown_smoothed.csv")

cheating_list <- c(170, 183, 193,  34, 166, 133, 137, 237, 222,
                   149, 150, 187, 122, 124, 142,  98, 228, 218,
                   209, 208, 234, 226, 224, 192,  55,  25, 227,
                   221, 185, 151, 180, 105,  88,  89,  91,  84,
                   65,  99, 202, 127, 160, 154, 163, 108, 115, 49)
cheating_list2 <- c(170, 183, 34, 166, 133, 137, 237, 222,
                    149, 150, 187, 122, 124, 98, 228, 218,
                    209, 208, 234, 226, 224, 192,  55,  25, 227,
                    221, 185, 151, 180, 105,  88,  89,  91,  84,
                    65,  99, 202, 127, 160, 154, 172, 112, 161,177)
negative_list2 <- c(246,207,148,118,256,223,83,57,109,175,79,77,130,132,195,230, 259,232,265,184,198,136,164,101,96,169,156,118,145
                    ,43,68,58,86,38,97,63,111,52,18,197,77,175,136,78,162,3,31,74,53,19,75,267,254)
#negative_list2 <- c(148, 118, 177, 202, 109, 175, 79, 77, 130, 118, 145, 43, 68, 58, 86, 38, 97, 63, 111, 52, 18, 184, 197, 77, 175, 136, 78, 162, 267, 254)
cheating_list_comb <- intersect(cheating_list,cheating_list2)

directory = "Benchmark Dataset/Benchmark Exam 1 STEM101 SM20 scores QSID.xlsx"
course.name="Benchmark Dataset"
exam.name <- "Exam1"
exam.date = NULL
exam.number = 1

todaycode <- format(Sys.time(), format="%b%d%Y")
today.directory <- sprintf("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/outputs/%s",todaycode)
dir.create(today.directory)
out.directory <- today.directory

# Read In Second  Data
my_data <- readxl::read_excel(directory,sheet=2)
my_data <- Q_SID_if(my_data, FALSE)$my_data

###################### Calculate Quantities  ######################
## Print error message if there are fewer than 25 students
student_analysis_threshold <- 25
if(nrow(my_data) < student_analysis_threshold){
  stop("Too few students in the query exam!!!")
}

## Load input data 
exam.name <- gsub("\\s", "", exam.name)
course.name <- gsub("\\s", "", course.name)
setwd(out.directory)
timecode <- format(Sys.time(), format="%b%d%Y%H%M%S")

my_data <- my_data[order(my_data[,2],decreasing = TRUE),] # Sort student by TS
scores <- t(my_data[,3:ncol(my_data)])
scores <- setNames(data.frame(scores),unlist(my_data[,1],use.names=FALSE))
student_ID <- unlist(my_data[,1],use.names=FALSE)
test_score <- round(unlist(my_data[,2],use.names=FALSE), 1)
no_CS_list <- which(test_score < 0.05*max(test_score))
nstudent <- nrow(my_data)


## Function: identity score matrix
identity_matrix <- function(scores){
  mat_iden_exam <- matrix(0, ncol(scores), ncol(scores))
  for (i in 1:ncol(scores)) {
    for (j in i:ncol(scores)) {
      identity_vec <- scores[,i] == scores[,j]
      identity_vec[is.na(identity_vec)] <- FALSE
      mat_iden_exam[i,j] <- sum(as.numeric(identity_vec))
    }
  }
  mat_iden_exam[lower.tri(mat_iden_exam)]  <- t(mat_iden_exam)[lower.tri(mat_iden_exam)]
  diag(mat_iden_exam) <- NaN
  
  return(mat_iden_exam)
}

## Function: metric
metric_5per <- function(score_vec){
  score_vec_rmna <- na.omit(score_vec)
  metric <- max(score_vec_rmna) - quantile(score_vec_rmna, probs=0.50,na.rm=TRUE)
  return(c(metric))
}

## Function: local median sliding window
local_median <- function(metric) {
  local_vec <- rep(0,length(metric))
  if (length(metric) >= student_analysis_threshold) {
    for (k in 1:length(metric)){
      if ((k-15 > 0) & (k+15 <= length(metric))) {
        local_vec[k] <- median(metric[(k-15) :(k+15)])
      } else if ( k <= 15 & k > 7) {
        local_vec[k] <- median(metric[(k-7) :(k+7)])
      } else if ( k <= 7) {
        local_vec[k] <- median(metric[1 :(2*k-1)])
      } else if (k+15 > length(metric) & k+7 <= length(metric)) {
        local_vec[k] <- median(metric[(k-7) :(k+7)])
      }  else{
        local_vec[k] <- median(metric[(2*k-length(metric)) :length(metric)])
      }
    }
  } else {
    stop("Too few students in the query exam!!!")
  }
  return(local_vec)
}

# Identity metric
mat_iden_exam <- identity_matrix(scores)
diag(mat_iden_exam) <- NaN
per5_identity_metric <- apply(mat_iden_exam,1, FUN=metric_5per)
local_median_IM <- local_median(per5_identity_metric)

# Collusion score
CS_identity <- per5_identity_metric/local_median(per5_identity_metric)
CS_identity <- as.numeric(format(round(CS_identity, 2), nsmall = 2))


# Create color table for true positives and true negatives
student_TS_rank <- 1:length(CS_identity)

# Color1
color_vec <- rep("#00BFC4", nstudent)
color_vec[student_ID %in% cheating_list2] <- "#F8766D"
color_vec[student_ID %in% negative_list2] <- "#7CAE00"
# Color2
# color_vec <- rep("blue", nstudent)
# color_vec[student_ID %in% cheating_list2] <- "red"
# color_vec[student_ID %in% negative_list2] <- "green"

###################### Output  ######################
p1 <-   print(data.frame(IM_value = per5_identity_metric, student = student_TS_rank) %>%
                ggplot( aes(x=factor(student), y=IM_value)) +
                # geom_bar(color="white", fill="blue",stat = "identity") +
                geom_bar(stat = "identity",aes( fill=factor(student))) +
                scale_fill_manual(values = color_vec, guide = "none") +
                geom_line(data=data.frame(LocalMedian_value = local_median_IM, student = student_TS_rank), aes(x=student_TS_rank, y= LocalMedian_value),colour='red') +
                labs(x="Student rank by Test Score", y = "Identity Metric (IM)") +
                scale_x_discrete(breaks = student_TS_rank[c(T,F,F,F,F,F,F,F,F,F)])+
                theme(axis.text.x = element_text( angle=45,size=14),
                      axis.text.y = element_text( size=14),
                      axis.title=element_text(size=14,face="bold")))
ggsave(sprintf("%s/20220725_Figure3_IM_color1.pdf",out.directory),
       plot = p1, # or give ggplot object name as in myPlot,
       width = 10, height = 5,
       units = "in", # other options c("in", "cm", "mm"),
       dpi = 300)

p2 <-   print(data.frame(CS_value = CS_identity, student = student_TS_rank) %>%
                ggplot( aes(x=factor(student), y=CS_value)) +
                # geom_bar(color="white", fill="blue",stat = "identity") +
                geom_bar(stat = "identity",aes( fill=factor(student))) +
                scale_fill_manual(values = color_vec, guide = "none") +
                labs(x="Student rank by Test Score", y = "Collusiion Scores (CS)") +
                scale_x_discrete(breaks = student_TS_rank[c(T,F,F,F,F,F,F,F,F,F)])+
                theme(axis.text.x = element_text( angle=45,size=14),
                      axis.text.y = element_text( size=14),
                      axis.title=element_text(size=14,face="bold")))
ggsave(sprintf("%s/20220725_Figure4_CS_color1.pdf",out.directory),
       plot = p2, # or give ggplot object name as in myPlot,
       width = 10, height = 5,
       units = "in", # other options c("in", "cm", "mm"),
       dpi = 300)







==> anc/Code/Analysis/07252022_ManuscriptFigure_CompareSyntheticandReal.R <==
# Script: Compare synthetic and real data for Benchmark exams 
#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

library(plyr)
library(dplyr)
library(ggpubr)
library(ggplot2)
library(reshape2)  # melt

source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/source_code_07122022.R")
source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/07202021_copulaFunctions.R")
setwd("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/")

###################### Read In Data  ######################
subsample_size_list <- c(seq(15,45,by=5), seq(50,250,by=10))
null_data<- readRDS(file = "data/null_data_19exams_50per.rds")
for (subsample_size in subsample_size_list){
  null_data_cur <- readRDS(file = sprintf("data/null_data_19exams_subsample%s_50per.rds", subsample_size))
  null_data_cur <- null_data_cur[!is.na(null_data_cur)]
  assign(sprintf("null_data_%s",subsample_size), null_data_cur)
}
threshold_list <- read.csv("data/proportion_cheating_19exams_prelockdown_smoothed.csv")

directory = "Benchmark Dataset/Benchmark Exam 1 STEM101 SM20 scores QSID.xlsx"
course.name="Benchmark Dataset"
exam.name <- "Exam1"
exam.date = NULL
exam.number = 1

todaycode <- format(Sys.time(), format="%b%d%Y")
today.directory <- sprintf("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/outputs/%s",todaycode)
dir.create(today.directory)
out.directory <- today.directory

# Read In Second  Data
my_data <- readxl::read_excel(directory,sheet=1)
my_data <- Q_SID_if(my_data, FALSE)$my_data

######################  Run scDesign2  ######################

my_data <- my_data[order(unlist(my_data[2]),decreasing = TRUE),] # Sort student by TS
# Int the data
scores <- t(my_data[,3:ncol(my_data)])
scores[which(scores < 0)] <- 0
scores <- setNames(data.frame(scores),unlist(my_data[,1],use.names=FALSE))
n_question <- ncol(my_data) - 2
n_student <- nrow(my_data)
student_ID <- unlist(my_data[,1],use.names=FALSE)
test_score <- round(unlist(my_data[,2],use.names=FALSE), 1)
no_CS_list <- which(test_score < 0.05*max(test_score))

# scale the data
scores <- apply(scores, 2, as.numeric) # SyncFPR only happens when numeric input is specified and no character exits, hence this step is necessary
scale_multiplier <- 100
scores_multiplied <- scores * scale_multiplier
test_score_multiplied <- colSums(scores_multiplied)
my_data_multiplied <- cbind(student_ID, t(rbind(test_score_multiplied, scores_multiplied)))

# Simulation and generate correlation matrix
n_cluster <- 5
cluster_size <- floor(length(test_score_multiplied)/n_cluster)
cluster_assign_tmp <-  c(unlist(lapply(1:(n_cluster-1), function(x){
  rep(x,cluster_size)
})), rep(n_cluster, length(test_score_multiplied)-cluster_size*(n_cluster-1)))
cluster_assign <- rep(NaN, length(test_score_multiplied))
cluster_assign[order(test_score_multiplied, decreasing = TRUE)] <- cluster_assign_tmp
kmeans_df <- data.frame(test_score = test_score_multiplied, label = factor(cluster_assign))

scores_discrete <- as.matrix((scores_multiplied))
param <- lapply(1:n_cluster, function(cluser_ind){
  if (length(which(cluster_assign == cluser_ind))==1){
    scores_cur <- as.matrix(scores_discrete[,which(cluster_assign == cluser_ind)])
    NULL
  } else {
    scores_cur <- scores_discrete[,which(cluster_assign == cluser_ind)]
    rownames(scores_discrete) <- NULL
    fit_Gaussian_copula_mnm(scores_cur, zp_cutoff = 0.99,min_nonzero_num = 0)
  }
})

new_count <- matrix(0, nrow = n_question, ncol = n_student)
for (cluser_ind in 1:n_cluster){
  if (is.null(param[[cluser_ind]])){
    new_count[,which(cluster_assign == cluser_ind)] <- scores_discrete[,which(cluster_assign == cluser_ind)]
  } else{
    new_count[,which(cluster_assign == cluser_ind)] <- simulate_count_copula(param[[cluser_ind]], n = length(which(cluster_assign == cluser_ind)),
                                                                             marginal = 'Multinomial') # Decide what to use: nb or Gamma and the sequence depth..
  }
}
## Divide simulated data by the multiplier 
new_count <- new_count/scale_multiplier
test_score_rd <- colSums(new_count)
random_data <- as.data.frame(cbind(student_ID, t(rbind(test_score_rd, new_count))))
## Numeric of random data
random_data <- random_data[order(unlist(random_data[2]),decreasing = TRUE),] # Sort student by TS
random_data[,-1] <- suppressWarnings(apply(random_data[,-1], 2, as.numeric))
random_data <- as.data.frame(random_data)

synthetic_scores <- new_count
real_scores <- scores
######################  Comparison ######################
########################### Fig A. Summary statistics ###########################
get_stats <- function(mat, group, log_trans = TRUE){
  mean <- rowMeans(mat)
  var <- apply(mat,1,var)
  cv <- sqrt(var)/mean
  zero_gene <- rowSums(mat < 1e-5)/ncol(mat)
  zero_cell <- colSums(mat < 1e-5)/nrow(mat)
  libsize <- colSums(mat)
  
  if(log_trans){
    mean <- log2(mean + 1)
    var <- log2(var + 1)
    libsize <- log2(libsize + 1)
  }
  
  summs <- list(mean = mean, var = var, cv = cv, drop_gene = zero_gene,
                drop_cell = zero_cell, libsize = libsize)
  summs = lapply(1:length(summs), function(i){
    data.frame(value = summs[[i]], measure = names(summs)[i], group = group,
               stringsAsFactors = FALSE)
  })
  summs = Reduce(rbind, summs)
  return(summs)
}

# create violin-plots to compare the marginal stat values -------------------------------
stats_real <- get_stats(real_scores, 'Real')
stats_simu <- get_stats(synthetic_scores, 'Synthetic')
stats_dat <- rbind(stats_real, stats_simu)
stats_dat$group <- factor(stats_dat$group, levels = c('Real', 'Synthetic'))
measures1 <-  c("mean", "var", "cv", "drop_gene",
                "drop_cell", "libsize")
measures2 <-  c("mean", "variance", "cv",
                "zero prop.", "cell zero prop.", "cell library size")
stats_dat$measure <- factor(stats_dat$measure, levels = measures1)
stats_dat$measure <- mapvalues(stats_dat$measure, from = measures1, to = measures2)
save(stats_dat, file=sprintf("%s/VerifyCount_Fig1_SummaryStats.Rdata", out.directory))

load(sprintf("%s/VerifyCount_Fig1_SummaryStats.Rdata", out.directory))
stats_plot <- ggplot(stats_dat %>% filter(measure %in% c("mean", "variance", "cv")), aes(x = group, y = value, fill=group)) +
  geom_violin(scale = 'width', trim = TRUE) +
  scale_fill_manual(values=c("#F8766D", "#00BFC4")) +
  facet_wrap(~measure, scales = "free", ncol = 3) +
  theme_bw() +
  theme(strip.text = element_text(size=15),
        panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        legend.title=element_blank(),
        axis.text = element_text(size = 12),
        axis.text.x=element_blank(),
        legend.text=element_text(size=12)) +
  xlab("") + ylab("")

########################### Fig B. Feature correlation ###########################
gene_mean <- apply(real_scores, 1, mean)
cutoff <- n_question

gene_sel <- order(gene_mean, decreasing = TRUE)[1:cutoff]
get_cor_mat <- function(x, cor_fun){
  sub_mat <- x[gene_sel, ]
  cor_fun(t(sub_mat))
}
get_heatmap_dat <- function(mat_list, cor_fun){
  cor_mat_list <- lapply(mat_list, get_cor_mat, cor_fun)
  # reorder cor_mat entries according to hierarchical clustering result
  cor_mat_list <- lapply(cor_mat_list, function(x){
    x[hclust_result$order, hclust_result$order]})
  # organize the cor values as input for ggplot2
  cor_melted <- lapply(cor_mat_list, melt)
  cor_dat <- Reduce(rbind, cor_melted)
  cor_dat$group <- unlist(lapply(1:length(group_list), function(x){
    rep(group_list[[x]], nrow(cor_melted[[x]]))
  }))
  return(cor_dat)
}

# calculate the correlations and organize as input for ggplot2 --------------------------
rownames(synthetic_scores) <- rownames(real_scores)
mat_list <- list(real = real_scores,  scReadSim = synthetic_scores)
hclust_result <- hclust(as.dist(1-get_cor_mat(mat_list$real, cor)))
group_list <- c('Real', 'Synthetic')

cor_dat <- get_heatmap_dat(mat_list, cor)
cor_tau_dat <- cor_dat
cor_tau_dat$group <- factor(cor_tau_dat$group, levels = group_list)

save(cor_tau_dat, file=sprintf("%s/VerifyCount_Fig3_FeatureCorrelation.Rdata", out.directory))

load(file=sprintf("%s/VerifyCount_Fig3_FeatureCorrelation.Rdata", out.directory))
# create heatmaps to display the correlation values -------------------------------------
cor_tau_plot <- ggplot(cor_tau_dat, aes(Var2, Var1, fill = value))+
  facet_wrap(~group, ncol = 2) +
  geom_tile() +
  scale_fill_gradient2(low = "blue", high = "red", mid = "white",
                       midpoint = 0, limit = c(-1,1), space = "Lab",
                       name="Pearson") +
  theme_bw() +
  theme(strip.background = element_blank(),
        axis.text.x = element_blank(),
        axis.ticks.x = element_blank(),
        axis.text.y = element_blank(),
        axis.ticks.y = element_blank(),
        strip.text = element_text(size=15),
        legend.title=element_text(size=12),
        legend.text=element_text(size=12)) +
  xlab("") + ylab("") + coord_fixed()

########################### Fig C. Dimension reduction ###########################
pca_fun <- function(Y, pca_dim=30){
  res_pca <- irlba::irlba(t(Y), nv=pca_dim)
  score_pca <- res_pca$u %*% diag(res_pca$d)
  return(t(score_pca))
}
pca_scores <- pca_fun(cbind(real_scores, synthetic_scores), pca_dim=30)

umap_result_cluster_label_combined_notprojected <- umap::umap(t(pca_scores))$layout
umap_dat_mixed <- as.data.frame(umap_result_cluster_label_combined_notprojected)
colnames(umap_dat_mixed) <- c('x', 'y')
umap_dat_mixed$labels <- c(rep("Real", ncol(real_scores)), rep("Synthetic", ncol(synthetic_scores)))
umap_dat_mixed$labels <- factor(umap_dat_mixed$labels,
                                levels = c("Synthetic", "Real"))
umap_dat_mixed$panels <- c(rep("Real + Synthetic",
                               ncol(real_scores) + ncol(synthetic_scores)))
umap_dat_mixed$panels <- factor(umap_dat_mixed$panels,
                                levels = c("Real + scReadSim"))
save(umap_dat_mixed, file=sprintf("%s/VerifyCount_Fig4_UMAP.Rdata", out.directory))


library(lisi)
get_lisi <- function(x, subset_label){
  emb_dat <- subset(x, subset = panels == subset_label,
                    select = c("x", "y"))
  # str(emb_dat)
  emb_label <- subset(x, subset = panels == subset_label,
                      select = "labels", drop = FALSE)
  # str(emb_label)
  # str(compute_lisi(emb_dat, emb_label, "labels"))
  compute_lisi(emb_dat, emb_label, "labels")
}


# out.directory <- "/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/outputs/Jul252022"
load(sprintf("%s/VerifyCount_Fig4_UMAP.Rdata", out.directory))
subset_label_list <- c("Real + Synthetic")
mlisi_umap_mixed <- sapply(subset_label_list, function(subset_label){
  median(unlist(get_lisi(umap_dat_mixed, subset_label)))
})
print(mlisi_umap_mixed)
save(mlisi_umap_mixed, file=sprintf("%s/VerifyCount_Fig4_UMAP_miLISI.Rdata", out.directory))

### plotting
point_size <- 0.25; point_transp <- 0.8

get_colScale <- function(labels){
  cbPalette <- c("#999999", "#E69F00", "#56B4E9", "#009E73",
                 "#F0E442", "#0072B2", "#D55E00", "#CC79A7")
  n_cell_type <- length(levels(labels)) - 2
  # print(str(labels))
  if(n_cell_type > 8)
  {
    colourCount <- n_cell_type
    getPalette <- colorRampPalette(brewer.pal(8, "Dark2"))
    cbPalette <- getPalette(colourCount)
  }else{
    cbPalette <- cbPalette[1:n_cell_type]
  }
  cbPalette <- c(cbPalette, '#FF0000', '#000000')
  names(cbPalette) <- levels(labels)
  scale_colour_manual(name = "labels",values = cbPalette)
}

# Remove mcLISI value from panels 20220515
load(sprintf("%s/VerifyCount_Fig4_UMAP_miLISI.Rdata", out.directory))
lisi_panel_vec <- c(paste0(levels(umap_dat_mixed$panels)[1], "\n",
                           "[miLISI = ",
                           format(round(mlisi_umap_mixed[1], 3), nsmall = 3), "]"))
umap_dat_mixed$panels <- mapvalues(umap_dat_mixed$panels, from = levels(umap_dat_mixed$panels),
                                   to = lisi_panel_vec)

# load(file=sprintf("%s/VerifyCount_Fig4_UMAP_withLISI.lognonorm.Rdata", out.directory))
umap_mixed_plot1 <- umap_dat_mixed %>%
  ggplot(aes(x = x, y = y, color = labels)) +
  geom_point(cex = point_size, alpha = point_transp) +
  facet_wrap(~panels, nrow = 1) +
  theme_bw() +
  theme(plot.title = element_text(hjust = 0.5),
        panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        legend.position = "right",
        legend.title = element_blank(), 
        axis.text = element_text(size = 12),
        axis.title = element_text(size = 15),
        legend.text=element_text(size=12),
        strip.text = element_text(size = 15)) +
  guides(color=guide_legend(override.aes = list(size = 1),
                            ncol=1, byrow=FALSE)) +
  get_colScale(umap_dat_mixed$labels) +
  xlab("UMAP 1") + ylab("UMAP 2")

########################### Save plots ###########################

ggsave(sprintf("%s/20220725_CompareRealSynthetic_ViolinPlot.pdf",out.directory),
       plot = stats_plot, # or give ggplot object name as in myPlot,
       width = 10, height = 5,
       units = "in", # other options c("in", "cm", "mm"),
       dpi = 300)
ggsave(sprintf("%s/20220725_CompareRealSynthetic_Heatmap.pdf",out.directory),
       plot = cor_tau_plot, # or give ggplot object name as in myPlot,
       width = 10, height = 5,
       units = "in", # other options c("in", "cm", "mm"),
       dpi = 300)
ggsave(sprintf("%s/20220725_CompareRealSynthetic_UMAP.pdf",out.directory),
       plot = umap_mixed_plot1, # or give ggplot object name as in myPlot,
       width = 10, height = 10,
       units = "in", # other options c("in", "cm", "mm"),
       dpi = 300)


==> anc/Code/Analysis/07252022_ManuscriptFigure_CompareSyntheticandReal_DownsampleQuestions.R <==
# Script: Compare synthetic and real data for down-sampled exams (questions downsampling)
#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

library(plyr)
library(dplyr)
library(ggpubr)
library(ggplot2)
library(reshape2)  # melt
library(stringr)

source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/source_code_07122022.R")
source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/07202021_copulaFunctions.R")
setwd("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/")

###################### Comparison Function LISI  ######################
compare_miLISI <- function(real_scores, synthetic_scores, out.directory){
  pca_fun <- function(Y, pca_dim=30){
    res_pca <- irlba::irlba(t(Y), nv=pca_dim)
    score_pca <- res_pca$u %*% diag(res_pca$d)
    return(t(score_pca))
  }
  pca_scores <- pca_fun(cbind(real_scores, synthetic_scores), pca_dim=min(30, nrow(real_scores)-5))
  
  umap_result_cluster_label_combined_notprojected <- umap::umap(t(pca_scores))$layout
  umap_dat_mixed <- as.data.frame(umap_result_cluster_label_combined_notprojected)
  colnames(umap_dat_mixed) <- c('x', 'y')
  umap_dat_mixed$labels <- c(rep("Real", ncol(real_scores)), rep("Synthetic", ncol(synthetic_scores)))
  umap_dat_mixed$labels <- factor(umap_dat_mixed$labels,
                                  levels = c("Synthetic", "Real"))
  umap_dat_mixed$panels <- c(rep("Real + Synthetic",
                                 ncol(real_scores) + ncol(synthetic_scores)))
  umap_dat_mixed$panels <- factor(umap_dat_mixed$panels,
                                  levels = c("Real + Synthetic"))
  save(umap_dat_mixed, file=sprintf("%s/VerifyCount_Fig4_UMAP.Rdata", out.directory))
  
  
  library(lisi)
  get_lisi <- function(umap_dat_mixed, subset_label){
    emb_dat <- subset(umap_dat_mixed, subset = panels == subset_label,
                      select = c("x", "y"))
    # str(emb_dat)
    emb_label <- subset(umap_dat_mixed, subset = panels == subset_label,
                        select = "labels", drop = FALSE)
    # str(emb_label)
    # str(compute_lisi(emb_dat, emb_label, "labels"))
    compute_lisi(emb_dat, emb_label, "labels", perplexity=min(30, round(nrow(emb_dat)/3)-1))
  }
  
  
  # out.directory <- "/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/outputs/Jul252022"
  subset_label_list <- c("Real + Synthetic")
  mlisi_umap_mixed <- sapply(subset_label_list, function(subset_label){
    median(unlist(get_lisi(umap_dat_mixed, subset_label)))
  })
  # print(mlisi_umap_mixed)
  # save(mlisi_umap_mixed, file=sprintf("%s/VerifyCount_Fig4_UMAP_miLISI.Rdata", out.directory))
  return(mlisi_umap_mixed)
}

###################### Read In Data  ######################
subsample_size_list <- c(seq(15,45,by=5), seq(50,250,by=10))
null_data<- readRDS(file = "data/null_data_19exams_50per.rds")
for (subsample_size in subsample_size_list){
  null_data_cur <- readRDS(file = sprintf("data/null_data_19exams_subsample%s_50per.rds", subsample_size))
  null_data_cur <- null_data_cur[!is.na(null_data_cur)]
  assign(sprintf("null_data_%s",subsample_size), null_data_cur)
}
threshold_list <- read.csv("data/proportion_cheating_19exams_prelockdown_smoothed.csv")

course.name="ProctoredControl"
exam.name <- "subsampleQuestion"
exam.date = NULL
exam.number = 1

todaycode <- format(Sys.time(), format="%b%d%Y")
today.directory <- sprintf("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/outputs/%s",todaycode)
dir.create(today.directory)
out.directory <- today.directory

# Read In Second  Datacourse.name <- "NULL19"
input_rubric_dir <- "Proctored Control Exams"
course.directory <- sprintf("%s/%s",today.directory,course.name)
dir.create(course.directory)
setwd(input_rubric_dir)
# Generate IS MAT based R-SID
temp <- list.files(pattern="*.xlsx")
myfiles <- lapply(temp, Q_SID_inputdata, n_exam = 1)

######################  Run scDesign2  ######################
outdf_names <- c("mean miLISI")
title_outdf <- data.frame(matrix(ncol = length(outdf_names)+1, nrow = 0))
colnames(title_outdf) <- c("Exam name",outdf_names)
write.table(title_outdf, sprintf("%s/miLISI_DownsampleQuestions_updating.csv",today.directory), sep = ",", row.names = TRUE)

# Select exams with more than 60 questions
id_num60 <- c()
for (id_q in 1:length(myfiles)){
  my_data <- myfiles[[id_q]]
  my_data <- my_data[order(unlist(my_data[2]),decreasing = TRUE),] # Sort student by TS
  
  if (ncol(my_data)-2 >= 60){
    id_num60 <- c(id_num60, id_q)
  }
}  

set.seed(2022)
randseed_base <- 2022
for (id_q in id_num60){
  exam.name <- temp[id_q]
  exam.name <- gsub("\\s", "", exam.name)
  exam.name <- str_sub(exam.name,1,nchar(exam.name)-5)
  
  out.directory <- sprintf("%s/%s",course.directory,exam.name)
  dir.create(out.directory)
  my_data <- myfiles[[id_q]]
  my_data <- my_data[order(unlist(my_data[2]),decreasing = TRUE),] # Sort student by TS
  # my_data <- readxl::read_excel(directory,sheet=1)
  my_data <- Q_SID_if(my_data, FALSE)$my_data
  
  # Int the data
  scores <- t(my_data[,3:ncol(my_data)])
  scores[which(scores < 0)] <- 0
  scores <- setNames(data.frame(scores),unlist(my_data[,1],use.names=FALSE))
  n_question <- ncol(my_data) - 2
  n_student <- nrow(my_data)
  student_ID <- unlist(my_data[,1],use.names=FALSE)
  test_score <- round(unlist(my_data[,2],use.names=FALSE), 1)
  no_CS_list <- which(test_score < 0.05*max(test_score))
  
  for (n_question_sub in c(30, 60)){
    n_student_sub <- n_student
    

    ptm <- proc.time()
    ## Downsample the score matrix
    max_downsample <- 50
    miLISI_subsample_list <- list() # FPR_subsample_list enlists 50 FPR matrices in multiple sub-sampling 
    for (sample_id in 1:max_downsample){
      set.seed(sample_id+randseed_base)
      # downsample_student_index <- sample(n_student, n_student_sub, replace=FALSE)
      # downsample_question_index <- sample(n_question, n_question_sub, replace=FALSE)
      # scores_sub <- scores[downsample_question_index,downsample_student_index]
      # student_ID_sub <- student_ID[downsample_student_index]
      
      downsample_question_index <- sample(n_question, n_question_sub, replace=FALSE)
      scores_sub <- scores[downsample_question_index,]
      student_ID_sub <- student_ID
      
      scores_sub <- apply(scores_sub, 2, as.numeric)
      test_score_sub <- colSums(scores_sub)
      sub_data <- data.frame(Student_ID = student_ID_sub, test_score_sub=test_score_sub, t(scores_sub))
      
      subsample.out.directory <- sprintf("%s/QuestionSize%s",out.directory,n_question_sub)
      dir.create(subsample.out.directory)
      
      ## Multiply 100
      scale_multiplier <- 100
      # scale_multiplier <- 1
      scores_sub_multiplied <- scores_sub * scale_multiplier
      test_score_sub_multiplied <- colSums(scores_sub_multiplied)
      my_data_sub_multiplied <- cbind(student_ID_sub, t(rbind(test_score_sub_multiplied, scores_sub_multiplied)))
      
      # Simulation and generate correlation matrix
      n_cluster <- 5
      cluster_size <- floor(length(test_score_sub_multiplied)/n_cluster)
      cluster_assign_tmp <-  c(unlist(lapply(1:(n_cluster-1), function(x){
        rep(x,cluster_size)
      })), rep(n_cluster, length(test_score_sub_multiplied)-cluster_size*(n_cluster-1)))
      cluster_assign <- rep(NaN, length(test_score_sub_multiplied))
      cluster_assign[order(test_score_sub_multiplied, decreasing = TRUE)] <- cluster_assign_tmp
      kmeans_df <- data.frame(test_score = test_score_sub_multiplied, label = factor(cluster_assign))
      
      scores_discrete <- as.matrix(scores_sub_multiplied)
      param <- lapply(1:n_cluster, function(cluser_ind){
        if (length(which(cluster_assign == cluser_ind))==1){
          scores_cur <- as.matrix(scores_discrete[,which(cluster_assign == cluser_ind)])
          NULL
        } else {
          scores_cur <- scores_discrete[,which(cluster_assign == cluser_ind)]
          rownames(scores_discrete) <- NULL
          fit_Gaussian_copula_mnm(scores_cur, zp_cutoff = 0.99,min_nonzero_num = 0)
        }
      })
      
      max_simu_rep <- round(100000/(n_student_sub * max_downsample)) + 1
      miLISI_mat <- matrix(0, nrow=max_simu_rep, ncol=2)
      for (rep in 1:max_simu_rep) {
        set.seed(rep+randseed_base)
        out.subdirectory <- sprintf("%s/SyntheticData_randomrep%s",subsample.out.directory, rep)
        dir.create(out.subdirectory)
        ### Copula method
        new_count <- matrix(0, nrow = n_question_sub, ncol = n_student_sub)
        for (cluser_ind in 1:n_cluster){
          # Generate new random data
          # set.seed(125+rep)
          if (is.null(param[[cluser_ind]])){
            print("Pick original")
            new_count[,which(cluster_assign == cluser_ind)] <- scores_discrete[,which(cluster_assign == cluser_ind)]
          } else{
            new_count[,which(cluster_assign == cluser_ind)] <- simulate_count_copula(param[[cluser_ind]], n = length(which(cluster_assign == cluser_ind)),
                                                                                     marginal = 'Multinomial') # Decide what to use: nb or Gamma and the sequence depth..
          }
        }
        
        ## Divide simulated data by the multiplier 
        new_count <- new_count/scale_multiplier
        test_score_rd <- colSums(new_count)
        random_data <- as.data.frame(cbind(student_ID, t(rbind(test_score_rd, new_count))))
        # write.csv(as.data.frame(random_data), sprintf("%s/randomdata_rep%s.csv",out.subdirectory, rep),row.names=FALSE)
        
        ## Generate pearson matrix for simulation data
        random_data <- random_data[order(unlist(random_data[2]),decreasing = TRUE),] # Sort student by TS
        random_data[,-1] <- suppressWarnings(apply(random_data[,-1], 2, as.numeric))
        
        miLISI_cur <- compare_miLISI(scores_sub, new_count, subsample.out.directory)
        miLISI_mat[rep, ] <- c(sprintf("Downsample%s_Rep%s", sample_id, rep), miLISI_cur)
        
      }
      miLISI_subsample_list[[sample_id]] <- miLISI_mat
    }
    miLISI_perexam_mat <- Reduce("rbind", miLISI_subsample_list)
    # write.table(data.frame(miLISI_perexam_mat), file = sprintf("%s/miLISI_DownsampleStudents%s.csv",out.directory, n_student_sub), sep = ",",
    #             quote = FALSE,
    #             col.names = FALSE, row.names = TRUE)
    
    # Write out mean miLISI for per exam
    mean_miLISI <- sum(as.numeric(miLISI_perexam_mat[,2])) / nrow(miLISI_perexam_mat)
    percent_vec <- mean_miLISI
    names(percent_vec) <- outdf_names
    
    time.thisrun <- proc.time() - ptm
    exam.name.subsample <- sprintf("%s.QuestionSize%s.time%ss", exam.name, n_question_sub, time.thisrun[3])
    print(exam.name.subsample)
    print(percent_vec)
    # print(c(as.integer(n_student_sub), colSums(FPR_perexam_mat[,1:3]) / (max_simu_rep * max_downsample) * 100, sum(FPR_perexam_mat[,4])/(max_simu_rep*max_downsample), sum(FPR_perexam_mat[,5])/(max_simu_rep*max_downsample)))
    row_df <- t(as.data.frame(percent_vec))
    colnames(row_df) <- outdf_names
    rownames(row_df) <- exam.name.subsample
    write.table(row_df, file = sprintf("%s/miLISI_DownsampleQuestions_updating.csv",today.directory), sep = ",",
                append = TRUE, quote = FALSE,
                col.names = FALSE, row.names = TRUE)
  }       
}    




==> anc/Code/Analysis/07252022_ManuscriptFigure_CompareSyntheticandReal_DownsampleStudents.R <==
# Script: Compare synthetic and real data for down-sampled exams (students downsampling)
#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

library(plyr)
library(dplyr)
library(ggpubr)
library(ggplot2)
library(reshape2)  # melt
library(stringr)

source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/source_code_07122022.R")
source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/07202021_copulaFunctions.R")
setwd("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/")

###################### Comparison Function LISI  ######################
compare_miLISI <- function(real_scores, synthetic_scores, out.directory){
  pca_fun <- function(Y, pca_dim=30){
    res_pca <- irlba::irlba(t(Y), nv=pca_dim)
    score_pca <- res_pca$u %*% diag(res_pca$d)
    return(t(score_pca))
  }
  pca_scores <- pca_fun(cbind(real_scores, synthetic_scores), pca_dim=min(30))
  
  umap_result_cluster_label_combined_notprojected <- umap::umap(t(pca_scores))$layout
  umap_dat_mixed <- as.data.frame(umap_result_cluster_label_combined_notprojected)
  colnames(umap_dat_mixed) <- c('x', 'y')
  umap_dat_mixed$labels <- c(rep("Real", ncol(real_scores)), rep("Synthetic", ncol(synthetic_scores)))
  umap_dat_mixed$labels <- factor(umap_dat_mixed$labels,
                                  levels = c("Synthetic", "Real"))
  umap_dat_mixed$panels <- c(rep("Real + Synthetic",
                                 ncol(real_scores) + ncol(synthetic_scores)))
  umap_dat_mixed$panels <- factor(umap_dat_mixed$panels,
                                  levels = c("Real + Synthetic"))
  save(umap_dat_mixed, file=sprintf("%s/VerifyCount_Fig4_UMAP.Rdata", out.directory))
  

  library(lisi)
  get_lisi <- function(umap_dat_mixed, subset_label){
    emb_dat <- subset(umap_dat_mixed, subset = panels == subset_label,
                      select = c("x", "y"))
    # str(emb_dat)
    emb_label <- subset(umap_dat_mixed, subset = panels == subset_label,
                        select = "labels", drop = FALSE)
    # str(emb_label)
    # str(compute_lisi(emb_dat, emb_label, "labels"))
    compute_lisi(emb_dat, emb_label, "labels", perplexity=min(30, round(nrow(emb_dat)/3)-1))
  }
  
  
  # out.directory <- "/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/outputs/Jul252022"
  subset_label_list <- c("Real + Synthetic")
  mlisi_umap_mixed <- sapply(subset_label_list, function(subset_label){
    median(unlist(get_lisi(umap_dat_mixed, subset_label)))
  })
  # print(mlisi_umap_mixed)
  # save(mlisi_umap_mixed, file=sprintf("%s/VerifyCount_Fig4_UMAP_miLISI.Rdata", out.directory))
  return(mlisi_umap_mixed)
}

###################### Read In Data  ######################
subsample_size_list <- c(seq(15,45,by=5), seq(50,250,by=10))
null_data<- readRDS(file = "data/null_data_19exams_50per.rds")
for (subsample_size in subsample_size_list){
  null_data_cur <- readRDS(file = sprintf("data/null_data_19exams_subsample%s_50per.rds", subsample_size))
  null_data_cur <- null_data_cur[!is.na(null_data_cur)]
  assign(sprintf("null_data_%s",subsample_size), null_data_cur)
}
threshold_list <- read.csv("data/proportion_cheating_19exams_prelockdown_smoothed.csv")

course.name="ProctoredControl"
exam.name <- "subsampleStudents"
exam.date = NULL
exam.number = 1

todaycode <- format(Sys.time(), format="%b%d%Y")
today.directory <- sprintf("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/outputs/%s",todaycode)
dir.create(today.directory)
out.directory <- today.directory

# Read In Second  Datacourse.name <- "NULL19"
input_rubric_dir <- "Proctored Control Exams"
course.directory <- sprintf("%s/%s",today.directory,course.name)
dir.create(course.directory)
setwd(input_rubric_dir)
# Generate IS MAT based R-SID
temp <- list.files(pattern="*.xlsx")
myfiles <- lapply(temp, Q_SID_inputdata, n_exam = 1)

######################  Run scDesign2  ######################
outdf_names <- c("mean miLISI")
title_outdf <- data.frame(matrix(ncol = length(outdf_names)+1, nrow = 0))
colnames(title_outdf) <- c("Exam name",outdf_names)
write.table(title_outdf, sprintf("%s/miLISI_DownsampleStudents_updating.csv",today.directory), sep = ",", row.names = TRUE)


set.seed(2022)
randseed_base <- 2022
for (id_q in 1:length(temp)){
  exam.name <- temp[id_q]
  exam.name <- gsub("\\s", "", exam.name)
  exam.name <- str_sub(exam.name,1,nchar(exam.name)-5)
  
  out.directory <- sprintf("%s/%s",course.directory,exam.name)
  dir.create(out.directory)
  my_data <- myfiles[[id_q]]
  my_data <- my_data[order(unlist(my_data[2]),decreasing = TRUE),] # Sort student by TS
  # my_data <- readxl::read_excel(directory,sheet=1)
  my_data <- Q_SID_if(my_data, FALSE)$my_data
  
  # Int the data
  scores <- t(my_data[,3:ncol(my_data)])
  scores[which(scores < 0)] <- 0
  scores <- setNames(data.frame(scores),unlist(my_data[,1],use.names=FALSE))
  n_question <- ncol(my_data) - 2
  n_student <- nrow(my_data)
  student_ID <- unlist(my_data[,1],use.names=FALSE)
  test_score <- round(unlist(my_data[,2],use.names=FALSE), 1)
  no_CS_list <- which(test_score < 0.05*max(test_score))
  
  for (n_student_sub in c(25, 200)){
    # set.seed(randseed_base)
    dir.create(sprintf("%s/SubstudentSize%s",out.directory,n_student_sub))
    # n_question_sub <- 30
    n_question_sub <- n_question
    
    ptm <- proc.time()
    ## Downsample the score matrix
    max_downsample <- 50
    miLISI_subsample_list <- list() # FPR_subsample_list enlists 50 FPR matrices in multiple sub-sampling 
    for (sample_id in 1:max_downsample){
      set.seed(sample_id+randseed_base)
      # downsample_student_index <- sample(n_student, n_student_sub, replace=FALSE)
      # downsample_question_index <- sample(n_question, n_question_sub, replace=FALSE)
      # scores_sub <- scores[downsample_question_index,downsample_student_index]
      # student_ID_sub <- student_ID[downsample_student_index]
      
      downsample_student_index <- sample(n_student, n_student_sub, replace=FALSE)
      scores_sub <- scores[,downsample_student_index]
      scores_sub <- apply(scores_sub, 2, as.numeric)
      
      student_ID_sub <- student_ID[downsample_student_index]
      test_score_sub <- colSums(scores_sub)
      sub_data <- data.frame(Student_ID = student_ID_sub, test_score_sub=test_score_sub, t(scores_sub))
      
      subsample.out.directory <- sprintf("%s/SubstudentSize%s/%s",out.directory,n_student_sub,sample_id)
      dir.create(subsample.out.directory)
      
      ## Multiply 100
      scale_multiplier <- 100
      # scale_multiplier <- 1
      scores_sub_multiplied <- scores_sub * scale_multiplier
      test_score_sub_multiplied <- colSums(scores_sub_multiplied)
      my_data_sub_multiplied <- cbind(student_ID_sub, t(rbind(test_score_sub_multiplied, scores_sub_multiplied)))
      
      # Simulation and generate correlation matrix
      n_cluster <- 5
      cluster_size <- floor(length(test_score_sub_multiplied)/n_cluster)
      cluster_assign_tmp <-  c(unlist(lapply(1:(n_cluster-1), function(x){
        rep(x,cluster_size)
      })), rep(n_cluster, length(test_score_sub_multiplied)-cluster_size*(n_cluster-1)))
      cluster_assign <- rep(NaN, length(test_score_sub_multiplied))
      cluster_assign[order(test_score_sub_multiplied, decreasing = TRUE)] <- cluster_assign_tmp
      kmeans_df <- data.frame(test_score = test_score_sub_multiplied, label = factor(cluster_assign))
    
      scores_discrete <- as.matrix(scores_sub_multiplied)
      param <- lapply(1:n_cluster, function(cluser_ind){
        if (length(which(cluster_assign == cluser_ind))==1){
          scores_cur <- as.matrix(scores_discrete[,which(cluster_assign == cluser_ind)])
          NULL
        } else {
          scores_cur <- scores_discrete[,which(cluster_assign == cluser_ind)]
          rownames(scores_discrete) <- NULL
          fit_Gaussian_copula_mnm(scores_cur, zp_cutoff = 0.99,min_nonzero_num = 0)
        }
      })
      
      max_simu_rep <- round(100000/(n_student_sub * max_downsample)) + 1
      miLISI_mat <- matrix(0, nrow=max_simu_rep, ncol=2)
      for (rep in 1:max_simu_rep) {
        set.seed(rep+randseed_base)
        out.subdirectory <- sprintf("%s/SyntheticData_randomrep%s",subsample.out.directory, rep)
        dir.create(out.subdirectory)
        ### Copula method
        new_count <- matrix(0, nrow = n_question_sub, ncol = n_student_sub)
        for (cluser_ind in 1:n_cluster){
          # Generate new random data
          # set.seed(125+rep)
          if (is.null(param[[cluser_ind]])){
            print("Pick original")
            new_count[,which(cluster_assign == cluser_ind)] <- scores_discrete[,which(cluster_assign == cluser_ind)]
          } else{
            new_count[,which(cluster_assign == cluser_ind)] <- simulate_count_copula(param[[cluser_ind]], n = length(which(cluster_assign == cluser_ind)),
                                                                                     marginal = 'Multinomial') # Decide what to use: nb or Gamma and the sequence depth..
          }
        }
        
        ## Divide simulated data by the multiplier 
        new_count <- new_count/scale_multiplier
        test_score_rd <- colSums(new_count)
        random_data <- as.data.frame(cbind(student_ID, t(rbind(test_score_rd, new_count))))
        # write.csv(as.data.frame(random_data), sprintf("%s/randomdata_rep%s.csv",out.subdirectory, rep),row.names=FALSE)
        
        ## Generate pearson matrix for simulation data
        random_data <- random_data[order(unlist(random_data[2]),decreasing = TRUE),] # Sort student by TS
        random_data[,-1] <- suppressWarnings(apply(random_data[,-1], 2, as.numeric))
        
        miLISI_cur <- compare_miLISI(scores_sub, new_count, subsample.out.directory)
        miLISI_mat[rep, ] <- c(sprintf("Downsample%s_Rep%s", sample_id, rep), miLISI_cur)

      }
      miLISI_subsample_list[[sample_id]] <- miLISI_mat
    }
    miLISI_perexam_mat <- Reduce("rbind", miLISI_subsample_list)
    # write.table(data.frame(miLISI_perexam_mat), file = sprintf("%s/miLISI_DownsampleStudents%s.csv",out.directory, n_student_sub), sep = ",",
    #             quote = FALSE,
    #             col.names = FALSE, row.names = TRUE)
    
    # Write out mean miLISI for per exam
    mean_miLISI <- sum(as.numeric(miLISI_perexam_mat[,2])) / nrow(miLISI_perexam_mat)
    percent_vec <- mean_miLISI
    names(percent_vec) <- outdf_names

    time.thisrun <- proc.time() - ptm
    exam.name.subsample <- sprintf("%s.StudentSize%s.time%ss", exam.name, n_student_sub, time.thisrun[3])
    print(exam.name.subsample)
    print(percent_vec)
    # print(c(as.integer(n_student_sub), colSums(FPR_perexam_mat[,1:3]) / (max_simu_rep * max_downsample) * 100, sum(FPR_perexam_mat[,4])/(max_simu_rep*max_downsample), sum(FPR_perexam_mat[,5])/(max_simu_rep*max_downsample)))
    row_df <- t(as.data.frame(percent_vec))
    colnames(row_df) <- outdf_names
    rownames(row_df) <- exam.name.subsample
    write.table(row_df, file = sprintf("%s/miLISI_DownsampleStudents_updating.csv",today.directory), sep = ",",
                append = TRUE, quote = FALSE,
                col.names = FALSE, row.names = TRUE)
  }       
}    
        
 


==> anc/Code/Analysis/07252022_ManuscriptFigure_CompareSyntheticandReal_NullExams.R <==
# Script: Compare synthetic and real data for proctored control exams 
#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

library(plyr)
library(dplyr)
library(ggpubr)
library(ggplot2)
library(reshape2)  # melt
library(stringr)

source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/source_code_07122022.R")
source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/07202021_copulaFunctions.R")
setwd("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/")

###################### Read In Data  ######################
subsample_size_list <- c(seq(15,45,by=5), seq(50,250,by=10))
null_data<- readRDS(file = "data/null_data_19exams_50per.rds")
for (subsample_size in subsample_size_list){
  null_data_cur <- readRDS(file = sprintf("data/null_data_19exams_subsample%s_50per.rds", subsample_size))
  null_data_cur <- null_data_cur[!is.na(null_data_cur)]
  assign(sprintf("null_data_%s",subsample_size), null_data_cur)
}
threshold_list <- read.csv("data/proportion_cheating_19exams_prelockdown_smoothed.csv")

course.name="ProctoredControl"
# exam.name <- "Exam2"
exam.date = NULL
exam.number = 1

# todaycode <- format(Sys.time(), format="%b%d%Y")
todaycode <- "Jul262022"
today.directory <- sprintf("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/outputs/%s",todaycode)
dir.create(today.directory)
out.directory <- today.directory

# Read In Second  Datacourse.name <- "NULL19"
input_rubric_dir <- "Proctored Control Exams"
course.directory <- sprintf("%s/%s",today.directory,course.name)
dir.create(course.directory)
setwd(input_rubric_dir)
# Generate IS MAT based R-SID
temp <- list.files(pattern="*.xlsx")
myfiles <- lapply(temp, Q_SID_inputdata, n_exam = 1)

######################  Run scDesign2  ######################
set.seed(2022)

for (id_q in 1:length(temp)){
  exam.name <- temp[id_q]
  exam.name <- gsub("\\s", "", exam.name)
  exam.name <- str_sub(exam.name,1,nchar(exam.name)-5)
  
  out.directory <- sprintf("%s/%s",course.directory,exam.name)
  dir.create(out.directory)
  my_data <- myfiles[[id_q]]
  my_data <- my_data[order(unlist(my_data[2]),decreasing = TRUE),] # Sort student by TS
  # my_data <- readxl::read_excel(directory,sheet=1)
  my_data <- Q_SID_if(my_data, FALSE)$my_data

  ## Analysis
  my_data <- my_data[order(unlist(my_data[2]),decreasing = TRUE),] # Sort student by TS
  # Int the data
  scores <- t(my_data[,3:ncol(my_data)])
  scores[which(scores < 0)] <- 0
  scores <- setNames(data.frame(scores),unlist(my_data[,1],use.names=FALSE))
  n_question <- ncol(my_data) - 2
  n_student <- nrow(my_data)
  student_ID <- unlist(my_data[,1],use.names=FALSE)
  test_score <- round(unlist(my_data[,2],use.names=FALSE), 1)
  no_CS_list <- which(test_score < 0.05*max(test_score))
  
  # scale the data
  scores <- apply(scores, 2, as.numeric) # SyncFPR only happens when numeric input is specified and no character exits, hence this step is necessary
  scale_multiplier <- 100
  scores_multiplied <- scores * scale_multiplier
  test_score_multiplied <- colSums(scores_multiplied)
  my_data_multiplied <- cbind(student_ID, t(rbind(test_score_multiplied, scores_multiplied)))
  
  # Simulation and generate correlation matrix
  n_cluster <- 5
  cluster_size <- floor(length(test_score_multiplied)/n_cluster)
  cluster_assign_tmp <-  c(unlist(lapply(1:(n_cluster-1), function(x){
    rep(x,cluster_size)
  })), rep(n_cluster, length(test_score_multiplied)-cluster_size*(n_cluster-1)))
  cluster_assign <- rep(NaN, length(test_score_multiplied))
  cluster_assign[order(test_score_multiplied, decreasing = TRUE)] <- cluster_assign_tmp
  kmeans_df <- data.frame(test_score = test_score_multiplied, label = factor(cluster_assign))
  
  scores_discrete <- as.matrix((scores_multiplied))
  param <- lapply(1:n_cluster, function(cluser_ind){
    if (length(which(cluster_assign == cluser_ind))==1){
      scores_cur <- as.matrix(scores_discrete[,which(cluster_assign == cluser_ind)])
      NULL
    } else {
      scores_cur <- scores_discrete[,which(cluster_assign == cluser_ind)]
      rownames(scores_discrete) <- NULL
      fit_Gaussian_copula_mnm(scores_cur, zp_cutoff = 0.99,min_nonzero_num = 0)
    }
  })

  new_count <- matrix(0, nrow = n_question, ncol = n_student)
  for (cluser_ind in 1:n_cluster){
    if (is.null(param[[cluser_ind]])){
      new_count[,which(cluster_assign == cluser_ind)] <- scores_discrete[,which(cluster_assign == cluser_ind)]
    } else{
      new_count[,which(cluster_assign == cluser_ind)] <- simulate_count_copula(param[[cluser_ind]], n = length(which(cluster_assign == cluser_ind)),
                                                                               marginal = 'Multinomial') # Decide what to use: nb or Gamma and the sequence depth..
    }
  }
  ## Divide simulated data by the multiplier 
  new_count <- new_count/scale_multiplier
  test_score_rd <- colSums(new_count)
  random_data <- as.data.frame(cbind(student_ID, t(rbind(test_score_rd, new_count))))
  ## Numeric of random data
  random_data <- random_data[order(unlist(random_data[2]),decreasing = TRUE),] # Sort student by TS
  random_data[,-1] <- suppressWarnings(apply(random_data[,-1], 2, as.numeric))
  random_data <- as.data.frame(random_data)
  
  synthetic_scores <- new_count
  real_scores <- scores
  
  ######################  Comparison ######################
  ########################### Fig A. Summary statistics ###########################
  get_stats <- function(mat, group, log_trans = TRUE){
    mean <- rowMeans(mat)
    var <- apply(mat,1,var)
    cv <- sqrt(var)/mean
    zero_gene <- rowSums(mat < 1e-5)/ncol(mat)
    zero_cell <- colSums(mat < 1e-5)/nrow(mat)
    libsize <- colSums(mat)

    if(log_trans){
      mean <- log2(mean + 1)
      var <- log2(var + 1)
      libsize <- log2(libsize + 1)
    }

    summs <- list(mean = mean, var = var, cv = cv, drop_gene = zero_gene,
                  drop_cell = zero_cell, libsize = libsize)
    summs = lapply(1:length(summs), function(i){
      data.frame(value = summs[[i]], measure = names(summs)[i], group = group,
                 stringsAsFactors = FALSE)
    })
    summs = Reduce(rbind, summs)
    return(summs)
  }

  # create violin-plots to compare the marginal stat values -------------------------------
  stats_real <- get_stats(real_scores, 'Real')
  stats_simu <- get_stats(synthetic_scores, 'Synthetic')
  stats_dat <- rbind(stats_real, stats_simu)
  stats_dat$group <- factor(stats_dat$group, levels = c('Real', 'Synthetic'))
  measures1 <-  c("mean", "var", "cv", "drop_gene",
                  "drop_cell", "libsize")
  measures2 <-  c("mean", "variance", "cv",
                  "zero prop.", "cell zero prop.", "cell library size")
  stats_dat$measure <- factor(stats_dat$measure, levels = measures1)
  stats_dat$measure <- mapvalues(stats_dat$measure, from = measures1, to = measures2)
  save(stats_dat, file=sprintf("%s/VerifyCount_Fig1_SummaryStats.Rdata", out.directory))

  load(sprintf("%s/VerifyCount_Fig1_SummaryStats.Rdata", out.directory))
  stats_plot <- ggplot(stats_dat %>% filter(measure %in% c("mean", "variance", "cv")), aes(x = group, y = value, fill=group)) +
    geom_violin(scale = 'width', trim = TRUE) +
    scale_fill_manual(values=c("#F8766D", "#00BFC4")) +
    facet_wrap(~measure, scales = "free", ncol = 3) +
    theme_bw() +
    theme(strip.text = element_text(size=15),
          panel.grid.major = element_blank(),
          panel.grid.minor = element_blank(),
          legend.title=element_blank(),
          axis.text = element_text(size = 12),
          axis.text.x=element_blank(),
          legend.text=element_text(size=12)) +
    xlab("") + ylab("")

  ########################### Fig B. Feature correlation ###########################
  gene_mean <- apply(real_scores, 1, mean)
  cutoff <- n_question

  rm_0sd_gene <- which(apply(real_scores, 1 ,sd) == 0)
  if (length(rm_0sd_gene > 0)){
    gene_sel <- setdiff(order(gene_mean, decreasing = TRUE)[1:cutoff], rm_0sd_gene)
  } else {
    gene_sel <- order(gene_mean, decreasing = TRUE)[1:cutoff]
  }
  get_cor_mat <- function(x, cor_fun){
    sub_mat <- x[gene_sel, ]
    cor_fun(t(sub_mat))
  }
  get_heatmap_dat <- function(mat_list, cor_fun){
    cor_mat_list <- lapply(mat_list, get_cor_mat, cor_fun)
    # reorder cor_mat entries according to hierarchical clustering result
    cor_mat_list <- lapply(cor_mat_list, function(x){
      x[hclust_result$order, hclust_result$order]})
    # organize the cor values as input for ggplot2
    cor_melted <- lapply(cor_mat_list, melt)
    cor_dat <- Reduce(rbind, cor_melted)
    cor_dat$group <- unlist(lapply(1:length(group_list), function(x){
      rep(group_list[[x]], nrow(cor_melted[[x]]))
    }))
    return(cor_dat)
  }

  # calculate the correlations and organize as input for ggplot2 --------------------------
  rownames(synthetic_scores) <- rownames(real_scores)
  mat_list <- list(real = real_scores,  scReadSim = synthetic_scores)
  hclust_result <- hclust(as.dist(1-get_cor_mat(mat_list$real, cor)))
  group_list <- c('Real', 'Synthetic')

  cor_dat <- get_heatmap_dat(mat_list, cor)
  cor_tau_dat <- cor_dat
  cor_tau_dat$group <- factor(cor_tau_dat$group, levels = group_list)

  save(cor_tau_dat, file=sprintf("%s/VerifyCount_Fig3_FeatureCorrelation.Rdata", out.directory))

  load(file=sprintf("%s/VerifyCount_Fig3_FeatureCorrelation.Rdata", out.directory))
  # create heatmaps to display the correlation values -------------------------------------
  cor_tau_plot <- ggplot(cor_tau_dat, aes(Var2, Var1, fill = value))+
    facet_wrap(~group, ncol = 2) +
    geom_tile() +
    scale_fill_gradient2(low = "blue", high = "red", mid = "white",
                         midpoint = 0, limit = c(-1,1), space = "Lab",
                         name="Pearson") +
    theme_bw() +
    theme(strip.background = element_blank(),
          axis.text.x = element_blank(),
          axis.ticks.x = element_blank(),
          axis.text.y = element_blank(),
          axis.ticks.y = element_blank(),
          strip.text = element_text(size=15),
          legend.title=element_text(size=12),
          legend.text=element_text(size=12)) +
    xlab("") + ylab("") + coord_fixed()

  ########################### Fig C. Dimension reduction ###########################
  pca_fun <- function(Y, pca_dim=30){
    res_pca <- irlba::irlba(t(Y), nv=pca_dim)
    score_pca <- res_pca$u %*% diag(res_pca$d)
    return(t(score_pca))
  }
  pca_scores <- pca_fun(cbind(real_scores, synthetic_scores), pca_dim=30)

  umap_result_cluster_label_combined_notprojected <- umap::umap(t(pca_scores))$layout
  umap_dat_mixed <- as.data.frame(umap_result_cluster_label_combined_notprojected)
  colnames(umap_dat_mixed) <- c('x', 'y')
  umap_dat_mixed$labels <- c(rep("Real", ncol(real_scores)), rep("Synthetic", ncol(synthetic_scores)))
  umap_dat_mixed$labels <- factor(umap_dat_mixed$labels,
                                  levels = c("Synthetic", "Real"))
  umap_dat_mixed$panels <- c(rep("Real + Synthetic",
                                 ncol(real_scores) + ncol(synthetic_scores)))
  umap_dat_mixed$panels <- factor(umap_dat_mixed$panels,
                                  levels = c("Real + Synthetic"))
  save(umap_dat_mixed, file=sprintf("%s/VerifyCount_Fig4_UMAP.Rdata", out.directory))

  
  library(lisi)
  get_lisi <- function(x, subset_label){
    emb_dat <- subset(x, subset = panels == subset_label,
                      select = c("x", "y"))
    # str(emb_dat)
    emb_label <- subset(x, subset = panels == subset_label,
                        select = "labels", drop = FALSE)
    # str(emb_label)
    # str(compute_lisi(emb_dat, emb_label, "labels"))
    compute_lisi(emb_dat, emb_label, "labels", perplexity=min(30, round(nrow(emb_dat)/3)-1))
  }


  # out.directory <- "/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/outputs/Jul252022"

  load(sprintf("%s/VerifyCount_Fig4_UMAP.Rdata", out.directory))
  subset_label_list <- c("Real + Synthetic")
  mlisi_umap_mixed <- sapply(subset_label_list, function(subset_label){
    median(unlist(get_lisi(umap_dat_mixed, subset_label)))
  })
  print(mlisi_umap_mixed)
  save(mlisi_umap_mixed, file=sprintf("%s/VerifyCount_Fig4_UMAP_miLISI.Rdata", out.directory))

  ### plotting
  point_size <- 0.25; point_transp <- 0.8

  get_colScale <- function(labels){
    cbPalette <- c("#999999", "#E69F00", "#56B4E9", "#009E73",
                   "#F0E442", "#0072B2", "#D55E00", "#CC79A7")
    n_cell_type <- length(levels(labels)) - 2
    # print(str(labels))
    if(n_cell_type > 8)
    {
      colourCount <- n_cell_type
      getPalette <- colorRampPalette(brewer.pal(8, "Dark2"))
      cbPalette <- getPalette(colourCount)
    }else{
      cbPalette <- cbPalette[1:n_cell_type]
    }
    cbPalette <- c(cbPalette, '#FF0000', '#000000')
    names(cbPalette) <- levels(labels)
    scale_colour_manual(name = "labels",values = cbPalette)
  }

  # Remove mcLISI value from panels 20220515
  load(sprintf("%s/VerifyCount_Fig4_UMAP_miLISI.Rdata", out.directory))
  lisi_panel_vec <- c(paste0(levels(umap_dat_mixed$panels)[1], "\n",
                             "[miLISI = ",
                             format(round(mlisi_umap_mixed[1], 3), nsmall = 3), "]"))
  umap_dat_mixed$panels <- mapvalues(umap_dat_mixed$panels, from = levels(umap_dat_mixed$panels),
                                     to = lisi_panel_vec)

  # load(file=sprintf("%s/VerifyCount_Fig4_UMAP_withLISI.lognonorm.Rdata", out.directory))
  umap_mixed_plot1 <- umap_dat_mixed %>%
    ggplot(aes(x = x, y = y, color = labels)) +
    geom_point(cex = point_size, alpha = point_transp) +
    facet_wrap(~panels, nrow = 1) +
    theme_bw() +
    theme(plot.title = element_text(hjust = 0.5),
          panel.grid.major = element_blank(),
          panel.grid.minor = element_blank(),
          legend.position = "right",
          legend.title = element_blank(),
          axis.text = element_text(size = 12),
          axis.title = element_text(size = 15),
          legend.text=element_text(size=12),
          strip.text = element_text(size = 15)) +
    guides(color=guide_legend(override.aes = list(size = 1),
                              ncol=1, byrow=FALSE)) +
    get_colScale(umap_dat_mixed$labels) +
    xlab("UMAP 1") + ylab("UMAP 2")
  
  ########################### Save plots ###########################
  
  ggsave(sprintf("%s/20220725_CompareRealSynthetic_ViolinPlot.pdf",out.directory),
         plot = stats_plot, # or give ggplot object name as in myPlot,
         width = 10, height = 5,
         units = "in", # other options c("in", "cm", "mm"),
         dpi = 300)
  ggsave(sprintf("%s/20220725_CompareRealSynthetic_Heatmap.pdf",out.directory),
         plot = cor_tau_plot, # or give ggplot object name as in myPlot,
         width = 10, height = 5,
         units = "in", # other options c("in", "cm", "mm"),
         dpi = 300)
  ggsave(sprintf("%s/20220725_CompareRealSynthetic_UMAP.pdf",out.directory),
         plot = umap_mixed_plot1, # or give ggplot object name as in myPlot,
         width = 10, height = 10,
         units = "in", # other options c("in", "cm", "mm"),
         dpi = 300)
}


==> anc/Code/Analysis/09042022_ManuscriptFigure_Exam1_eTPR_Complexity.R <==
# Script: eTPR vs. Complexity
#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/source_code_07122022.R")
source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/07202021_copulaFunctions.R")
setwd("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/")

############################  TPR functions ################################
Q_SID_roc <- function(student_ID,CS_identity, FPR_rate, cheating_list){
  roc_data <- function(student_ID,test_stat){
    type1 <- c()
    type2 <- c()
    # type3 <- c()
    
    for(p in seq(min(test_stat), max(test_stat), 0.01)) {
      # FDR <- length(intersect(which(test_stat >= p),setdiff(1:length(test_stat),cheating_list))) / sum(which(test_stat >= p))
      # ca <- sum(which(test_stat < p) %in% subset_cheat)/length(subset_cheat)
      FPR <- length(intersect(student_ID[which(test_stat >= p)],setdiff(student_ID,cheating_list))) / (length(student_ID) - length(cheating_list))
      FNR <- length(intersect(student_ID[which(test_stat < p)],cheating_list)) / length(cheating_list)
      type1 <- c(type1, FPR)
      # type1 <- c(type1, FDR)
      type2 <- c(type2, FNR)
    }
    roc_data <- data.frame(type1 = type1, type2 = type2)
    return(roc_data)
  }
  
  predict_TPR <- function(x,your.number){
    index <- which(abs(x$type1-your.number)==min(abs(x$type1-your.number)))
    predict_TPR <- 1 - x$type2[index[1]]
    
    return(predict_TPR)
  }
  
  roc_data_curr <- roc_data(student_ID,CS_identity)
  # assign(sprintf("per5_ROC_%s_%s",subsample_size,rept), roc_data_curr)
  predict_TPR <- predict_TPR(roc_data_curr,FPR_rate)
  return(list(roc_data_curr,predict_TPR))
  ## Calculate TPR for FPRlist
  # for (FPR in FPR_list){
  #   predict_matrix[rept,which(subsample_size_list==subsample_size),which(FPR_list==FPR)] <- predict_TPR(roc_data_curr,FPR/100)
  # }
}

expectedTPR <- function(Q_SID_list, cheating_list){
  # This function use Q-SID deceted group as input, then output the proportion 
  # of true positive as the epected TPR
  discovery_vec <- Q_SID_list$group_df$ID
  if (length(discovery_vec) != 0){
    # expectedTPR <- length(intersect(discovery_vec, cheating_list)) / length(discovery_vec)
    expectedTPR <- length(intersect(discovery_vec, cheating_list)) / length(cheating_list)
  } else {
    expectedTPR <- 0 
  }
  return(expectedTPR)
}

###################### Prepare Analysis data ######################
subsample_size_list <- c(seq(15,45,by=5), seq(50,250,by=10))
null_data<- readRDS(file = "data/null_data_19exams_50per.rds")
for (subsample_size in subsample_size_list){
  null_data_cur <- readRDS(file = sprintf("data/null_data_19exams_subsample%s_50per.rds", subsample_size))
  null_data_cur <- null_data_cur[!is.na(null_data_cur)]
  assign(sprintf("null_data_%s",subsample_size), null_data_cur)
}
threshold_list <- read.csv("data/proportion_cheating_19exams_prelockdown_smoothed.csv")

cheating_list <- c(170, 183, 193,  34, 166, 133, 137, 237, 222,
                   149, 150, 187, 122, 124, 142,  98, 228, 218,
                   209, 208, 234, 226, 224, 192,  55,  25, 227,
                   221, 185, 151, 180, 105,  88,  89,  91,  84,
                   65,  99, 202, 127, 160, 154, 163, 108, 115, 49)
cheating_list2 <- c(170, 183, 34, 166, 133, 137, 237, 222,
                    149, 150, 187, 122, 124, 98, 228, 218,
                    209, 208, 234, 226, 224, 192,  55,  25, 227,
                    221, 185, 151, 180, 105,  88,  89,  91,  84,
                    65,  99, 202, 127, 160, 154, 172, 112, 161,177,142)
cheating_list_comb <- intersect(cheating_list,cheating_list2)

directory = "Benchmark Dataset/Benchmark Exam 1 STEM101 SM20 scores QSID.xlsx"
course.name="Benchmark Dataset"
exam.date = NULL
exam.number = 1

# subsample_size_list = seq(10,60,5)
FPR <- 0.0065
max_ite <- 20

todaycode <- format(Sys.time(), format="%b%d%Y")
# todaycode <- "Apr162022"
today.directory <- sprintf("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/outputs/%s",todaycode)
dir.create(today.directory)
out.directory <- today.directory

############# Exam Combine: Total combine ###################
my_data_1 <- readxl::read_excel(directory,sheet=1)
my_data_2 <- readxl::read_excel(directory,sheet=2)
my_data_combine <- Q_SID_inputdata(directory,2)

subsample_size_list <- seq(10,150,10)
exam.name="ExamCombineTotal"

tpr_mat <- matrix(0,max_ite,length(subsample_size_list))
comp_mat <- matrix(0,max_ite,length(subsample_size_list))
collusion_porp_mat <- matrix(0,max_ite,length(subsample_size_list))


set.seed(2022)
for (subsample_size in subsample_size_list){
  for (ite in 1:max_ite) {
    ### Exams: 1 and 2
    subsample_index <- sort(sample.int(ncol(my_data_combine) - 2,subsample_size), decreasing = FALSE)
    sub_my_data_c_score <- my_data_combine[,subsample_index + 2]
    sub_testscore_c <- rowSums(apply(sub_my_data_c_score, 2, as.numeric))
    sub_my_data_c <- cbind(my_data_combine[,1], sub_testscore_c, sub_my_data_c_score)
    
    classifier <- max(floor((nrow(sub_my_data_c) - 25) / 10) + 1, 0)
    id_class <- classifier * 10 + 20
    if (id_class <= 200) {
      assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
    } else {
      null_data_cur <- null_data
    }
    sub_my_data <- Q_SID_if(sub_my_data_c, FALSE)
    Q_SID_list_tmp <- Q_SID(FALSE, sub_my_data$my_data, today.directory, course.name= course.name, exam.name = exam.name, null_data=null_data_cur, threshold_list)
    
    # Q_SID_list_tmp <- Q_SID(sub_my_data_c, today.directory, course.name= course.name, exam.name = exam.name, null_data=null_data_cur, threshold_list)
    # print(rnorm(1)) # Examine if random seed changed after every QSID
    
    eTPR <- expectedTPR(Q_SID_list_tmp, cheating_list) 
    print(eTPR)
    print(Q_SID_list_tmp$complex_score)
    
    tpr_mat[ite,which(subsample_size_list==subsample_size)] <- eTPR
    comp_mat[ite,which(subsample_size_list==subsample_size)] <- Q_SID_list_tmp$complex_score
  }
  cat(sprintf("\n [Samplesize %s]:\tdone!",subsample_size))
}
assign(sprintf("TPR_80_mat_%s",exam.name), tpr_mat)
assign(sprintf("comp_mat_%s",exam.name), comp_mat)
save(TPR_80_mat_ExamCombineTotal, comp_mat_ExamCombineTotal, file=sprintf("%s/eTPR_Complexity_%s.rds", today.directory,exam.name))


################### Plot ROC ##########################
### Complexity versus TRP
output_table_df_examcombinetotal <- data.frame(complexity = apply(comp_mat_ExamCombineTotal, 2, mean), recall = apply(TPR_80_mat_ExamCombineTotal, 2, mean), SD = apply(TPR_80_mat_ExamCombineTotal, 2, sd))
rownames(output_table_df_examcombinetotal) <- subsample_size_list
write.csv(output_table_df_examcombinetotal,sprintf("%s/Complexity_table_examcombinetotal.csv",out.directory))

pdf(sprintf("%s/ComplexityvsTPR.pdf", out.directory))
pd <- position_dodge(0.1) # move them .05 to the left and right
output_table_df_examcombinetotal %>%
  ggplot( aes(x=complexity, y=recall)) + 
  geom_line() +
  geom_errorbar(aes(ymin=recall-SD, ymax=recall+SD), width=0.9,
                size=1,position=pd,alpha = 1) +
  geom_point(position=pd, shape=21, size=1, fill="white") +
  # scale_color_brewer(values=c('#999999'))+
  xlab("Complexity") + ylab("True Positive Rate")+
  ylim(0,0.85) +
  theme(legend.position = "none")
dev.off()


==> anc/Code/Analysis/09042022_ManuscriptFigure_Exam1_eTPR_subsampleQuestion.R <==
# Script: eTPR vs. # of Quesitons
#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################
source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/source_code_07122022.R")
source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/07202021_copulaFunctions.R")
setwd("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/")


############################  TPR functions ################################
Q_SID_roc <- function(student_ID,CS_identity, FPR_rate, cheating_list){
  roc_data <- function(student_ID,test_stat){
    type1 <- c()
    type2 <- c()
    # type3 <- c()
    
    for(p in seq(min(test_stat), max(test_stat), 0.01)) {
      # FDR <- length(intersect(which(test_stat >= p),setdiff(1:length(test_stat),cheating_list))) / sum(which(test_stat >= p))
      # ca <- sum(which(test_stat < p) %in% subset_cheat)/length(subset_cheat)
      FPR <- length(intersect(student_ID[which(test_stat >= p)],setdiff(student_ID,cheating_list))) / (length(student_ID) - length(cheating_list))
      FNR <- length(intersect(student_ID[which(test_stat < p)],cheating_list)) / length(cheating_list)
      type1 <- c(type1, FPR)
      # type1 <- c(type1, FDR)
      type2 <- c(type2, FNR)
    }
    roc_data <- data.frame(type1 = type1, type2 = type2)
    return(roc_data)
  }
  
  predict_TPR <- function(x,your.number){
    index <- which(abs(x$type1-your.number)==min(abs(x$type1-your.number)))
    predict_TPR <- 1 - x$type2[index[1]]
    
    return(predict_TPR)
  }
  
  roc_data_curr <- roc_data(student_ID,CS_identity)
  # assign(sprintf("per5_ROC_%s_%s",subsample_size,rept), roc_data_curr)
  predict_TPR <- predict_TPR(roc_data_curr,FPR_rate)
  return(list(roc_data_curr,predict_TPR))
  ## Calculate TPR for FPRlist
  # for (FPR in FPR_list){
  #   predict_matrix[rept,which(subsample_size_list==subsample_size),which(FPR_list==FPR)] <- predict_TPR(roc_data_curr,FPR/100)
  # }
}

expectedTPR <- function(Q_SID_list, cheating_list){
  # This function use Q-SID deceted group as input, then output the proportion 
  # of true positive as the epected TPR
  discovery_vec <- Q_SID_list$group_df$ID
  if (length(discovery_vec) != 0){
    # expectedTPR <- length(intersect(discovery_vec, cheating_list)) / length(discovery_vec)
    expectedTPR <- length(intersect(discovery_vec, cheating_list)) / length(cheating_list)
  } else {
    expectedTPR <- 0 
  }
  return(expectedTPR)
}

###################### Prepare analysis data ######################
subsample_size_list <- c(seq(15,45,by=5), seq(50,250,by=10))
null_data<- readRDS(file = "data/null_data_19exams_50per.rds")
for (subsample_size in subsample_size_list){
  null_data_cur <- readRDS(file = sprintf("data/null_data_19exams_subsample%s_50per.rds", subsample_size))
  null_data_cur <- null_data_cur[!is.na(null_data_cur)]
  assign(sprintf("null_data_%s",subsample_size), null_data_cur)
}
threshold_list <- read.csv("data/proportion_cheating_19exams_prelockdown_smoothed.csv")

cheating_list <- c(170, 183, 193,  34, 166, 133, 137, 237, 222,
                   149, 150, 187, 122, 124, 142,  98, 228, 218,
                   209, 208, 234, 226, 224, 192,  55,  25, 227,
                   221, 185, 151, 180, 105,  88,  89,  91,  84,
                   65,  99, 202, 127, 160, 154, 163, 108, 115, 49)
cheating_list2 <- c(170, 183, 34, 166, 133, 137, 237, 222,
                    149, 150, 187, 122, 124, 98, 228, 218,
                    209, 208, 234, 226, 224, 192,  55,  25, 227,
                    221, 185, 151, 180, 105,  88,  89,  91,  84,
                    65,  99, 202, 127, 160, 154, 172, 112, 161,177,142)
cheating_list_comb <- intersect(cheating_list,cheating_list2)

directory = "Benchmark Dataset/Benchmark Exam 1 STEM101 SM20 scores QSID.xlsx"
course.name="Benchmark Dataset"
exam.date = NULL
exam.number = 1

# subsample_size_list = seq(10,60,5)
FPR <- 0.0065
max_ite <- 20

todaycode <- format(Sys.time(), format="%b%d%Y")
today.directory <- sprintf("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/outputs/%s",todaycode)
dir.create(today.directory)
out.directory <- today.directory

############# Exam 1 ###################
my_data_1 <- readxl::read_excel(directory,sheet=1)

scores_1 <- t(my_data_1[,3:ncol(my_data_1)])
scores_1[which(scores_1 < 0)] <- 0
scores_1 <- setNames(data.frame(scores_1),unlist(my_data_1[,1],use.names=FALSE))
n_question_1 <- ncol(my_data_1) - 2
n_student_1 <- nrow(my_data_1)
student_ID_1 <- unlist(my_data_1[,1],use.names=FALSE)
test_score_1 <- round(unlist(my_data_1[,2],use.names=FALSE), 1)

exam.name="Exam1"
sheet=1
subsample_size_list = c(seq(10,70,10), 83)
# out.directory = sprintf("/Users/dominicyan/Dropbox/Collusion/Shared_Collusion_Project/outputs/subsamplequestion_%s_%s",format(Sys.time(), format="%b%d%Y%H%M%S"),exam.name)
# dir.create(out.directory)
tpr_mat <- matrix(0,max_ite,length(subsample_size_list))
comp_mat <- matrix(0,max_ite,length(subsample_size_list))
# collusion_porp_mat <- matrix(0,max_ite,length(subsample_size_list))

set.seed(2022)
for (subsample_size in subsample_size_list){
  for (ite in 1:max_ite) {
    subsample_index1 <- sort(sample.int(ncol(my_data_1) - 2,subsample_size), decreasing = FALSE)
    scores_sub_1 <- scores_1[subsample_index1,]
    student_ID_sub_1 <- student_ID_1
    test_score_sub_1 <- colSums(scores_sub_1)
    sub_my_data <- data.frame(Student_ID = student_ID_sub_1, test_score_sub=test_score_sub_1, t(scores_sub_1))
    
    classifier <- max(floor((nrow(sub_my_data) - 25) / 10) + 1, 0)
    id_class <- classifier * 10 + 20
    if (id_class <= 200) {
      assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
    } else {
      null_data_cur <- null_data
    }
    # Q_SID_list_tmp <- Q_SID(sub_my_data_1, today.directory, course.name= course.name, exam.name = exam.name, null_data=null_data_cur, threshold_list)
    # roc_list <- Q_SID_roc(Q_SID_list_tmp$student_ID,Q_SID_list_tmp$CS_identity_noNA, FPR, cheating_list)
    sub_my_data <- Q_SID_if(sub_my_data, FALSE)
    Q_SID_list_tmp <- Q_SID(FALSE, sub_my_data$my_data, today.directory, course.name= course.name, exam.name = exam.name, null_data=null_data_cur, threshold_list)
    eTPR <- expectedTPR(Q_SID_list_tmp, cheating_list) 
    # print(eTPR)
    # print(Q_SID_list_tmp$complex_score)
    
    ## Output TPR and Complexity
    # assign(sprintf("ROC_size%s_%s_%d",subsample_size,exam.name,ite), roc_list)
    tpr_mat[ite,which(subsample_size_list==subsample_size)] <- eTPR
    comp_mat[ite,which(subsample_size_list==subsample_size)] <- Q_SID_list_tmp$complex_score
  }
  cat(sprintf("\n [Samplesize %s]:\tdone!",subsample_size))
  
}
assign(sprintf("TPR_50_mat_%s",exam.name), tpr_mat)
assign(sprintf("comp_mat_%s",exam.name), comp_mat)
save(TPR_50_mat_Exam1, comp_mat_Exam1, file=sprintf("%s/eTPR_subsampleQuestion_%s.rds", today.directory,exam.name))

################### Plot ROC ##########################
### Error bar for TPR with different samplesizes
TPR_df_exam1 <- data.frame(sample_size_list= c(seq(10,70,10), 83),recall = apply(TPR_50_mat_Exam1, 2, mean), SD = apply(TPR_50_mat_Exam1, 2, sd))
pdf(sprintf("%s/TPR_Comparison_exam1.pdf",today.directory))
pd <- position_dodge(0.1) # move them .05 to the left and right
TPR_df_exam1 %>%
  ggplot( aes(x=sample_size_list, y=recall)) + 
  geom_line() +
  geom_errorbar(aes(ymin=recall-SD, ymax=recall+SD), width=0.9,
                size=1,position=pd,alpha = 1) +
  geom_point(position=pd, shape=21, size=1, fill="white") +
  # scale_color_brewer(values=c('#999999'))+
  xlab("number of questions") + ylab("True Positive Rate")+
  scale_y_continuous(limits = c(-0.05,0.85), breaks = c(0, 0.2, 0.4, 0.6, 0.8)) +
  # ylim(-0.05,0.85) +
  theme(legend.position = "none")
dev.off()

write.csv(TPR_df_exam1,sprintf("%s/Recall_at_5FPR_exam1.csv",out.directory))


==> anc/Code/Analysis/09042022_ManuscriptFigure_Exam1_eTPR_subsampleStudent.R <==
# Script: eTPR vs. # of Students
#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################
library(readxl)
library(ggplot2)
library(dplyr)

############################  TPR functions ################################
Q_SID_roc <- function(student_ID,CS_identity, FPR_rate, cheating_list){
  roc_data <- function(student_ID,test_stat){
    type1 <- c()
    type2 <- c()
    # type3 <- c()
    
    for(p in seq(min(test_stat), max(test_stat), 0.01)) {
      # FDR <- length(intersect(which(test_stat >= p),setdiff(1:length(test_stat),cheating_list))) / sum(which(test_stat >= p))
      # ca <- sum(which(test_stat < p) %in% subset_cheat)/length(subset_cheat)
      FPR <- length(intersect(student_ID[which(test_stat >= p)],setdiff(student_ID,cheating_list))) / (length(student_ID) - length(cheating_list))
      FNR <- length(intersect(student_ID[which(test_stat < p)],cheating_list)) / length(cheating_list)
      type1 <- c(type1, FPR)
      # type1 <- c(type1, FDR)
      type2 <- c(type2, FNR)
    }
    roc_data <- data.frame(type1 = type1, type2 = type2)
    return(roc_data)
  }
  
  predict_TPR <- function(x,your.number){
    index <- which(abs(x$type1-your.number)==min(abs(x$type1-your.number)))
    predict_TPR <- 1 - x$type2[index[1]]
    
    return(predict_TPR)
  }
  
  roc_data_curr <- roc_data(student_ID,CS_identity)
  # assign(sprintf("per5_ROC_%s_%s",subsample_size,rept), roc_data_curr)
  predict_TPR <- predict_TPR(roc_data_curr,FPR_rate)
  return(list(roc_data_curr,predict_TPR))
  ## Calculate TPR for FPRlist
  # for (FPR in FPR_list){
  #   predict_matrix[rept,which(subsample_size_list==subsample_size),which(FPR_list==FPR)] <- predict_TPR(roc_data_curr,FPR/100)
  # }
}

expectedTPR <- function(Q_SID_list, cheating_list){
  # This function use Q-SID deceted group as input, then output the proportion 
  # of true positive as the epected TPR
  discovery_vec <- Q_SID_list$group_df$ID
  if (length(discovery_vec) != 0){
    # expectedTPR <- length(intersect(discovery_vec, cheating_list)) / length(discovery_vec)
    expectedTPR <- length(intersect(discovery_vec, cheating_list)) / length(cheating_list)
  } else {
    expectedTPR <- 0 
  }
  return(expectedTPR)
}

###################### Prepare analysis data ######################
source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/source_code_07122022.R")
source("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/07202021_copulaFunctions.R")
setwd("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/Rshiny/Shiny_07122022/")

subsample_size_list <- c(seq(15,45,by=5), seq(50,250,by=10))
null_data<- readRDS(file = "data/null_data_19exams_50per.rds")
for (subsample_size in subsample_size_list){
  null_data_cur <- readRDS(file = sprintf("data/null_data_19exams_subsample%s_50per.rds", subsample_size))
  null_data_cur <- null_data_cur[!is.na(null_data_cur)]
  assign(sprintf("null_data_%s",subsample_size), null_data_cur)
}
threshold_list <- read.csv("data/proportion_cheating_19exams_prelockdown_smoothed.csv")
# Load data
directory = "Benchmark Dataset/Benchmark Exam 1 STEM101 SM20 scores QSID.xlsx"
course.name="Benchmark Dataset"
exam.name <- "Exam1"

my_data <- read_excel(directory)
scores <- t(my_data[3:ncol(my_data)])
scores <- setNames(data.frame(scores), unlist(my_data[1], use.names = FALSE))
student_ID <- unlist(my_data[1], use.names = FALSE)
cheating_list <- c(170, 183, 193, 34, 166, 133, 137, 237, 222, 
                   149, 150, 187, 122, 124, 142, 98, 228, 218, 209, 208, 234, 
                   226, 224, 192, 55, 25, 227, 221, 185, 151, 180, 105, 88, 89, 
                   91, 84, 65, 99, 202, 127, 160, 154, 163, 108, 115, 49)

group1 <- c(170, 183, 193, 34)
group2 <- c(166, 133, 137)
group3 <- c(237, 222)
group4 <- c(149, 150, 187)
group5 <- c(122, 124, 142, 98)
group6 <- c(228, 218)
group7 <- c(209, 208)
group8 <- c(234, 226)
group9 <- c(224, 192)
group10 <- c(55, 25)
group11 <- c(227, 221)
group12 <- c(185, 151)
group13 <- c(180, 105)
group14 <- c(88, 89, 91, 84, 65)
group15 <- c(99, 202, 127)
group16 <- c(160, 154)
group17 <- c(163, 108)
group18 <- c(115, 49)
cheating_groups <- c()
for (id in c(1:18)) {
  group_cur_str <- sprintf("group%s", id)
  cheating_groups <- c(cheating_groups, rep(group_cur_str, length(eval(as.name(group_cur_str)))))
}

todaycode <- format(Sys.time(), format="%b%d%Y")
today.directory <- sprintf("/Users/gayan/Dropbox/Research/Collusion/Shared_Collusion_Project/outputs/%s",todaycode)
dir.create(today.directory)
out.directory <- today.directory

############# Exam 1 ###################
max_reps <- 20
FPR <- 0.0065
sample_size <- ncol(scores)
subsample_size_list <- c(25,35,45,50,75, 100, 125,150, 200, 250)

predict_matrix <- array(0, dim = c(max_reps, length(subsample_size_list)))

set.seed(2022)
for (subsample_size in subsample_size_list) {
  for (rept in 1:max_reps) {
    # Subsample the student index
    
    subsample_index <- sort(sample.int(sample_size, subsample_size), 
                            decreasing = FALSE)
    if (length(intersect(subsample_index, cheating_list)) != 
        0) {
      subset_cheat <- intersect(subsample_index, cheating_list)
      for (id in subset_cheat) {
        group_cur <- cheating_groups[which(cheating_list == 
                                             id)]
        subsample_index <- union(subsample_index, eval(as.name(group_cur)))
        subset_cheat <- union(subset_cheat,eval(as.name(group_cur)))
      }
      subsample_index <- sort(subsample_index, decreasing = FALSE)
      print(sprintf("# Subset Students: %d", length(subsample_index)))
      print(sprintf("# Cheating Students: %d", length(subset_cheat)))
    } else {
      print("No Cheatings in Subsamples, Please Resample!")
      break
    }
    sub_scores <- scores[, subsample_index]
    student_ID_sub <- student_ID[subsample_index]
    test_score_sub <- colSums(sub_scores)
    sub_my_data <- data.frame(Student_ID = student_ID_sub, test_score_sub=test_score_sub, t(sub_scores))
    
    classifier <- max(floor((nrow(sub_my_data) - 25) / 10) + 1, 0)
    id_class <- classifier * 10 + 20
    if (id_class <= 200) {
      assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
    } else {
      null_data_cur <- null_data
    }
    # Q_SID_list_tmp <- Q_SID(sub_my_data, today.directory, course.name= course.name, exam.name = exam.name, null_data=null_data_cur, threshold_list)
    # roc_list <- Q_SID_roc(Q_SID_list_tmp$student_ID,Q_SID_list_tmp$CS_identity_noNA, FPR, cheating_list)
    sub_my_data <- Q_SID_if(sub_my_data, FALSE)
    Q_SID_list_tmp <- Q_SID(FALSE, sub_my_data$my_data, today.directory, course.name= course.name, exam.name = exam.name, null_data=null_data_cur, threshold_list)
    # roc_list <- Q_SID_roc(Q_SID_list_tmp$student_ID,Q_SID_list_tmp$CS_identity_noNA, FPR, cheating_list)
    eTPR <- expectedTPR(Q_SID_list_tmp, subset_cheat) 
    
    # print(eTPR)
    # print(Q_SID_list_tmp$complex_score)
    
    predict_matrix[rept, which(subsample_size_list == subsample_size)] <- eTPR
    
  }
}
colnames(predict_matrix) <- subsample_size_list
save(predict_matrix, file=sprintf("%s/eTPR_subsampleStudent_%s.rds", today.directory,exam.name))

################### Plot ROC ##########################
## Different FPR's visualization
compare_data <- data.frame(sample_size_list=subsample_size_list, mean_vec = apply(predict_matrix, 2, mean), std_vec = apply(predict_matrix, 2, sd))
write.csv(compare_data,sprintf("%s/eTPR_Comparison_subsample_students.csv",out.directory))

pdf(file = sprintf("%s/eTPR_Comparison_subsample_students.pdf",out.directory),onefile = TRUE)
pd <- position_dodge(0.1) # move them .05 to the left and right
compare_data %>% filter(sample_size_list %in% c(25,50,75, 100, 125,150, 200, 250)) %>% 
  ggplot( aes(x=sample_size_list, y=mean_vec)) + 
  geom_line() +
  geom_errorbar(aes(ymin=mean_vec-std_vec, ymax=mean_vec+std_vec), width=0.9,
                size=1,position=pd,alpha = 1) +
  geom_point(position=pd, shape=21, size=1, fill="white") +
  # scale_color_brewer(values=c('#999999'))+
  xlab("number of students") + ylab("True Positive Rate")+
  ylim(0,0.85) +
  theme(legend.position = "none")
dev.off()


==> anc/Code/ShinyFunction_02122024/07202021_copulaFunctions.R <==
# Script: copula Functions modified from scDesign2 (https://github.com/JSB-UCLA/scDesign2)

#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

# Fit a multi-nomial distribution marginally for every question
fit_marginals_mnm <- function(x, pval_cutoff = 0.05, epsilon = 1e-5,jitter = TRUE, DT = TRUE){
  p <- nrow(x)
  n <- ncol(x)
  max_score <- max(x)
  params <- t(apply(x, 1, function(gene){
      prop_vec <- table(gene)
      param_vec <- rep(0, 1+max_score) # starting from zero
      param_vec[as.integer(names(prop_vec)) + 1] <- as.vector(prop_vec) / n
      param_vec
    }))
  
  if(DT){
    u <- t(sapply(1:p, function(iter){
      param <- params[iter, ]
      gene <- x[iter, ]
      
      u1 <- param[gene+1]
      u2 <- (param[gene]) * as.integer(gene > 0)
      if(jitter)
        v <- runif(n)
      else
        v <- rep(0.5, n)
      r <- u1 * v + u2 * (1 - v)
      idx_adjust <- which(1-r < epsilon)
      r[idx_adjust] <- r[idx_adjust] - epsilon
      idx_adjust <- which(r < epsilon)
      r[idx_adjust] <- r[idx_adjust] + epsilon
      
      r
    }))
  }else{
    u <- NULL
  }
  return(list(params = params, u = u))
}

# Fit joint distribution for all questions through a coplula structure
fit_Gaussian_copula_mnm <- function(x, jitter = TRUE, zp_cutoff = 0.8,
                                min_nonzero_num = 2){
  n <- ncol(x)
  p <- nrow(x)
  
  gene_zero_prop <- apply(x, 1, function(y){
    sum(y < 1e-5) / n
  })
  
  gene_sel1 <- which(gene_zero_prop < zp_cutoff)
  gene_sel2 <- which(gene_zero_prop < 1.0 - min_nonzero_num/n &
                       gene_zero_prop >= zp_cutoff)
  gene_sel3 <- (1:p)[-c(gene_sel1, gene_sel2)]
  
  if(length(gene_sel1) > 0){
    marginal_result1 <- fit_marginals_mnm(x[gene_sel1, , drop = FALSE],  jitter = jitter, DT = TRUE)
    quantile_normal <- qnorm(marginal_result1$u)
    
    cov_mat <- cor(t(quantile_normal))
  }else{
    cov_mat = NULL
    marginal_result1 = NULL
  }
  
  if(length(gene_sel2) > 0){
    marginal_result2 <- fit_marginals_mnm(x[gene_sel2, , drop = FALSE],  DT = FALSE)
  }else{
    marginal_result2 = NULL
  }
  return(list(cov_mat = cov_mat, marginal_param1 = marginal_result1$params,
              marginal_param2 = marginal_result2$params,
              gene_sel1 = gene_sel1, gene_sel2 = gene_sel2, gene_sel3 = gene_sel3,
              zp_cutoff = zp_cutoff, min_nonzero_num = min_nonzero_num,
              sim_method = 'copula', n_cell = n, n_read = sum(x)))
}

# Generate synthetic count matrix through a coplula structure
simulate_count_copula <- function(copula_result, n = 100,
                                  marginal = c('nb', 'Gamma','Multinomial')){
  marginal <- match.arg(marginal)
  
  p1 <- length(copula_result$gene_sel1)
  if(p1 > 0){
    result1 <- mvrnorm(n = n, mu = rep(0.0, p1), Sigma = copula_result$cov_mat)
    result1 <- matrix(result1, nrow = n)
    result2 <- apply(result1, 2, pnorm)
    result2 <- matrix(result2, nrow = n)
  }
  p2 <- length(copula_result$gene_sel2)
  if(marginal == 'nb'){
    if(p1 > 0){
      result31 <- t(sapply(1:p1, function(iter){
        param <- copula_result$marginal_param1[iter, ]
        qnbinom(pmax(0.0, result2[, iter] - param[1]) / (1-param[1]),
                size = param[2], mu = param[3])
      }))
    }
    if(p2 > 0){
      result32 <- t(sapply(1:p2, function(iter){
        param <- copula_result$marginal_param2[iter, ]
        rbinom(n, 1, 1-param[1]) * rnbinom(n, size = param[2], mu = param[3])
      }))
    }
  }else if(marginal == 'Gamma'){
    if(p1 > 0){
      result31 <- t(sapply(1:p1, function(iter){
        param <- copula_result$marginal_param1[iter, ]
        qgamma(max(0.0, result2[, iter] - param[1]), shape = param[2], scale = param[3] / param[2])
      }))
    }
    if(p2 > 0){
      result32 <- t(sapply(1:p2, function(iter){
        param <- copula_result$marginal_param2[iter, ]
        rbinom(n, 1, 1-param[1]) * rgamma(n, shape = param[2], scale = param[3] / param[2])
      }))
    }
  }else if(marginal == 'Multinomial'){
    if(p1 > 0){
      result31 <- t(sapply(1:p1, function(iter){
        param <- copula_result$marginal_param1[iter, ]
        emp_F <- cumsum(param)
        unlist(lapply(result2[, iter], function(x){
          if(sum(x >= emp_F) != 0)
          max(which(x >= emp_F)) 
          else 
            0
        }))
     
        }))
    }
    if(p2 > 0){
      result32 <- t(sapply(1:p2, function(iter){
        param <- copula_result$marginal_param2[iter, ]
        rbinom(n, 1, 1-param[1]) * rnbinom(n, size = param[2], mu = param[3])
      }))
    }
  }
  
  result <- matrix(0, nrow = p1 + p2 + length(copula_result$gene_sel3), ncol = n)
  if(p1 > 0){
    result[copula_result$gene_sel1, ] <- result31
  }
  if(p2 > 0){
    result[copula_result$gene_sel2, ] <- result32
  }
  result
}



==> anc/Code/ShinyFunction_02122024/data/proportion_cheating_19exams_prelockdown_smoothed.csv <==
"","0.94552358697239702","0.99707901270629495","0.998831605082518","0.99985395063531501"
"15",1.4,2,2.21,2.62013217467495
"20",1.38666666666667,1.94333333333333,2.14,2.5234214497833
"25",1.38,1.88666666666667,2.05666666666667,2.36
"30",1.35666666666667,1.80333333333333,1.96,2.29858575531864
"35",1.34666666666667,1.77666666666667,1.91333333333333,2.22858575531864
"40",1.32333333333333,1.73333333333333,1.85666666666667,2.20191908865197
"45",1.32333333333333,1.71666666666667,1.83667883744706,2.09666666666667
"50",1.31333333333333,1.69,1.81001217078039,2.05666666666667
"60",1.31,1.68,1.78334550411373,2
"70",1.29666666666667,1.66,1.76,2
"80",1.29333333333333,1.64333333333333,1.73666666666667,1.98051409376378
"90",1.29,1.62666666666667,1.72333333333333,1.94801664962763
"100",1.29,1.61333333333333,1.70666666666667,1.9146833162943
"110",1.29,1.60666666666667,1.70333333333333,1.91416922253052
"120",1.29,1.59666666666667,1.69,1.90666666666667
"130",1.29,1.59666666666667,1.69,1.9
"140",1.28333333333333,1.59,1.69,1.88792025704674
"150",1.27666666666667,1.58333333333333,1.69,1.88792025704674
"160",1.27,1.57333333333333,1.68,1.88125359038007
"170",1.27,1.57,1.67,1.86666666666667
"180",1.27,1.57,1.67,1.86
"190",1.27,1.56666666666667,1.67,1.86
"200",1.26333333333333,1.56333333333333,1.66,1.85817633026629
"210",1.25666666666667,1.56,1.65,1.84484299693295
"220",1.25,1.56,1.64,1.83484299693295
"230",1.25,1.56,1.63333333333333,1.82333333333333
"240",1.25,1.55666666666667,1.62666666666667,1.82333333333333
"250",1.24333333333333,1.53666666666667,1.61333333333333,1.78
"FULL",1.23,1.5,1.6,1.7


==> anc/Code/ShinyFunction_02122024/example.R <==
# Q-SID Example

#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

## Please make sure that the example script is at the same directory of the source code and runQSID scripts.
setwd(dirname(rstudioapi::getSourceEditorContext()$path)) # set this file's directory as the current working directory

## Load source code
source("source_code_02132024.R")
source("07202021_copulaFunctions.R")
source("runQSID.R")

## Analyze
output_dir <- "out" # Change to the local output directory
dir.create(output_dir)
runQ_SID("data/Exam_demo.xlsx", 3, "DemoCourse", "DemoExam", TRUE, output_dir)



==> anc/Code/ShinyFunction_02122024/out/QSID_report_DemoCourse_DemoExam_May232024113633.log <==
This is XeTeX, Version 3.141592653-2.6-0.999995 (TeX Live 2023) (preloaded format=xelatex 2024.3.11)  23 MAY 2024 12:29
entering extended mode
 restricted \write18 enabled.
 %&-line parsing enabled.
**QSID_report_DemoCourse_DemoExam_May232024113633.tex
(./QSID_report_DemoCourse_DemoExam_May232024113633.tex
LaTeX2e <2023-11-01> patch level 1
L3 programming layer <2024-02-20>
(/Users/dominicyan/Library/TinyTeX/texmf-dist/tex/latex/base/article.cls
Document Class: article 2023/05/17 v1.4n Standard LaTeX document class
(/Users/dominicyan/Library/TinyTeX/texmf-dist/tex/latex/base/size11.clo
File: size11.clo 2023/05/17 v1.4n Standard LaTeX file (size option)
)
\c@part=\count184
\c@section=\count185
\c@subsection=\count186
\c@subsubsection=\count187
\c@paragraph=\count188
\c@subparagraph=\count189
\c@figure=\count190
\c@table=\count191
\abovecaptionskip=\skip48
\belowcaptionskip=\skip49
\bibindent=\dimen140
) (/Users/dominicyan/Library/TinyTeX/texmf-dist/tex/latex/amsmath/amsmath.sty
Package: amsmath 2023/05/13 v2.17o AMS math features
\@mathmargin=\skip50
For additional information on amsmath, use the `?' option.
(/Users/dominicyan/Library/TinyTeX/texmf-dist/tex/latex/amsmath/amstext.sty
Package: amstext 2021/08/26 v2.01 AMS text
(/Users/dominicyan/Library/TinyTeX/texmf-dist/tex/latex/amsmath/amsgen.sty
File: amsgen.sty 1999/11/30 v2.0 generic functions
\@emptytoks=\toks17
\ex@=\dimen141
)) (/Users/dominicyan/Library/TinyTeX/texmf-dist/tex/latex/amsmath/amsbsy.sty
Package: amsbsy 1999/11/29 v1.2d Bold Symbols
\pmbraise@=\dimen142
) (/Users/dominicyan/Library/TinyTeX/texmf-dist/tex/latex/amsmath/amsopn.sty
Package: amsopn 2022/04/08 v2.04 operator names
)
\inf@bad=\count192
LaTeX Info: Redefining \frac on input line 234.
\uproot@=\count193
\leftroot@=\count194
LaTeX Info: Redefining \overline on input line 399.
LaTeX Info: Redefining \colon on input line 410.
\classnum@=\count195
\DOTSCASE@=\count196
LaTeX Info: Redefining \ldots on input line 496.
LaTeX Info: Redefining \dots on input line 499.
LaTeX Info: Redefining \cdots on input line 620.
\Mathstrutbox@=\box51
\strutbox@=\box52
LaTeX Info: Redefining \big on input line 722.
LaTeX Info: Redefining \Big on input line 723.
LaTeX Info: Redefining \bigg on input line 724.
LaTeX Info: Redefining \Bigg on input line 725.
\big@size=\dimen143
LaTeX Font Info:    Redeclaring font encoding OML on input line 743.
LaTeX Font Info:    Redeclaring font encoding OMS on input line 744.
\macc@depth=\count197
LaTeX Info: Redefining \bmod on input line 905.
LaTeX Info: Redefining \pmod on input line 910.
LaTeX Info: Redefining \smash on input line 940.
LaTeX Info: Redefining \relbar on input line 970.
LaTeX Info: Redefining \Relbar on input line 971.
\c@MaxMatrixCols=\count198
\dotsspace@=\muskip16
\c@parentequation=\count199
\dspbrk@lvl=\count266
\tag@help=\toks18
\row@=\count267
\column@=\count268
\maxfields@=\count269
\andhelp@=\toks19
\eqnshift@=\dimen144
\alignsep@=\dimen145
\tagshift@=\dimen146
\tagwidth@=\dimen147
\totwidth@=\dimen148
\lineht@=\dimen149
\@envbody=\toks20
\multlinegap=\skip51
\multlinetaggap=\skip52
\mathdisplay@stack=\toks21
LaTeX Info: Redefining \[ on input line 2953.
LaTeX Info: Redefining \] on input line 2954.
) (/Users/dominicyan/Library/TinyTeX/texmf-dist/tex/latex/amsfonts/amssymb.sty
Package: amssymb 2013/01/14 v3.01 AMS font symbols
(/Users/dominicyan/Library/TinyTeX/texmf-dist/tex/latex/amsfonts/amsfonts.sty
Package: amsfonts 2013/01/14 v3.01 Basic AMSFonts support
\symAMSa=\mathgroup4
\symAMSb=\mathgroup5
LaTeX Font Info:    Redeclaring math symbol \hbar on input line 98.
LaTeX Font Info:    Overwriting math alphabet `\mathfrak' in version `bold'
(Font)                  U/euf/m/n --> U/euf/b/n on input line 106.
))

! LaTeX Error: File `setspace.sty' not found.

Type X to quit or <RETURN> to proceed,
or enter new name. (Default extension: sty)

Enter file name: 
! Emergency stop.
<read *> 
         
l.10 \usepackage
                {iftex}^^M 
Here is how much of TeX's memory you used:
 1440 strings out of 476772
 17904 string characters out of 5801769
 1917839 words of memory out of 5000000
 23526 multiletter control sequences out of 15000+600000
 558077 words of font info for 37 fonts, out of 8000000 for 9000
 14 hyphenation exceptions out of 8191
 56i,0n,65p,264b,40s stack positions out of 10000i,1000n,20000p,200000b,200000s

No pages of output.


==> anc/Code/ShinyFunction_02122024/out/QSID_report_DemoCourse_DemoExam_May232024113633.rmd <==
---
title: "Q-SID REPORT"
output:
  pdf_document:
    latex_engine: xelatex
header-includes:
- \usepackage{fontspec}
- \setmainfont{Arial}
- \usepackage{booktabs}
- \usepackage{longtable}
- \usepackage{array}
- \usepackage{multirow}
- \usepackage{wrapfig}
- \usepackage{makecell}
- \usepackage{xcolor}
- \usepackage{float}
- \usepackage{colortbl}
- \usepackage{pdflscape}
- \usepackage{tabu}
- \usepackage{threeparttable}
- \usepackage{threeparttablex}
- \usepackage[normalem]{ulem}
- \usepackage{xcolor}
- \usepackage{booktabs}
- \usepackage{longtable}
- \usepackage{array}
- \usepackage{multirow}
- \usepackage{wrapfig}
- \usepackage{float}
- \usepackage{colortbl}
- \usepackage{colortbl}
- \usepackage{pdflscape}
- \usepackage{tabu}
- \usepackage{threeparttable}
- \usepackage{threeparttablex}
- \usepackage[normalem]{ulem}
- \usepackage{setspace}
- \setstretch{0.9}
- \usepackage{titling}
- \setlength{\droptitle}{-5.5em}
fontsize: 11pt
geometry: "left=0.8in,right=0.8in,top=0.75in,bottom=0.75in"
linestretch: 1.06
--- 
\vspace{-5truemm}
\large
\textbf{Course:} DemoCourse\hfill\textbf{Numeric questions scores only?} Yes

\large
\textbf{Query Exam:} DemoExam

\large
\textbf{\# Students:} 233\hfill\textbf{\# Exams:} 3\hfill \textbf{\# Questions:} 238\hfill \textbf{Complexity:} 62.3
\vspace{7truemm}
\normalsize

\noindent\textbf{1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to those for two independent negative controls: an Empirical Control and a Synthetic Control}

Each student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. Query Exams that have suffered significant collusion have more students with high CS values compared to both negative controls.
 
A. left, the Empirical Control is the distribution of CSs from multiple strictly proctored real exams in which students are presumed not to have colluded. For query exams with <250 students, the real exam data is down sampled to approximate the number of students in the query exam.
 
B. right, the Synthetic Control is the distribution of CSs from many in silico exams that combined represent over 100,000 students. Each in silico exam replicates the number of students and questions for the query exam and closely approximates the distributions of question and test scores. The in silico question scores of each student are generated such that they are independent of those of other individual students.
 
```{r , echo=FALSE,  out.height = '50%', fig.align="center"}
knitr::include_graphics(eval(figure1_dir), error = FALSE)
```

\newpage

\noindent\textbf{2. Table for Collusion Groups}
 
Students are arranged into groups based on higher than usual identity in question scores on their exams. The resulting Collusion Groups are ranked by the CS of the group member with the largest CS. Each Collusion Group is assigned two independently derived false positive rates (FPRs) based on the percentage of students that are found with similarly high CSs in the Empirical Control or in the Synthetic Control.

\color{black}

\color{red}Please note that your query exam(s)’ Complexity is lower than is required to maximally detect Collusion. Ideally the Complexity of exams should be at least 15. Please see the Q-SID guide for suggestions on increasing the number of question scores and exam Complexity, including combining multiple exams from the same class.

\color{black}

```{r,echo=FALSE}
group_df %>% dplyr::select("Group", "empFPR", "synFPR", "ID", "CS") %>% 
 	kbl(booktabs = T, linesep = "",align='rrrrr', longtable = TRUE) %>% kable_paper(full_width = F) %>%
 	column_spec(1:5, color = "black",background = group_color_vec)
```
The 95% confidence limits for the FPRs are as follows.

FPR Bin\quad\quad Empirical FPR\quad\quad\quad\quad\quad Synthetic FPR

0.04%\quad\quad\quad 0.037% (+/- 0.036%)\quad\quad 0.084% (+/- 0.018%)

0.20%\quad\quad\quad 0.203% (+/- 0.085%)\quad\quad 0.327% (+/- 0.035%)

0.56%\quad\quad\quad 0.555% (+/- 0.140%)\quad\quad 0.572% (+/- 0.047%)

\newpage

\noindent\textbf{3. Bar Graph of CSs Ranked by Student Test Score}

Students are arranged by test score, with the highest scoring student to the left, rank = 1. The height of the bars show the CS for each student.
 
```{r , echo=FALSE,  out.width = '100%', fig.align="center"}
knitr::include_graphics(eval(figure2_dir), error = FALSE)
```

\newpage

\noindent\textbf{4. Histograms of Identity Scores (ISs) for one member of each Collusion Group}

The Identity Score (IS) is the number of question scores that are identical between a pair of students. For each group, ISs are calculated between the group member with the highest CS and all other students who took the exam(s).  Histograms of the frequency of ISs are shown below, one for each group. Pairs that include another member of the Collusion Group have higher ISs than pairs that include other students. As a result, pairs for which both members are part of the Collusion Group appear as outliers to the right of the main distribution.


\bigskip
```{r, echo=FALSE,out.width="49%",out.height="30%",fig.show='hold',fig.align='center'}
knitr::include_graphics(figure3_list, error=FALSE)
```

==> anc/Code/ShinyFunction_02122024/out/QSID_report_DemoCourse_DemoExam_May232024113633.tex <==
% Options for packages loaded elsewhere
\PassOptionsToPackage{unicode}{hyperref}
\PassOptionsToPackage{hyphens}{url}
%
\documentclass[
  11pt,
]{article}
\usepackage{amsmath,amssymb}
\usepackage{setspace}
\usepackage{iftex}
\ifPDFTeX
  \usepackage[T1]{fontenc}
  \usepackage[utf8]{inputenc}
  \usepackage{textcomp} % provide euro and other symbols
\else % if luatex or xetex
  \usepackage{unicode-math} % this also loads fontspec
  \defaultfontfeatures{Scale=MatchLowercase}
  \defaultfontfeatures[\rmfamily]{Ligatures=TeX,Scale=1}
\fi
\usepackage{lmodern}
\ifPDFTeX\else
  % xetex/luatex font selection
\fi
% Use upquote if available, for straight quotes in verbatim environments
\IfFileExists{upquote.sty}{\usepackage{upquote}}{}
\IfFileExists{microtype.sty}{% use microtype if available
  \usepackage[]{microtype}
  \UseMicrotypeSet[protrusion]{basicmath} % disable protrusion for tt fonts
}{}
\makeatletter
\@ifundefined{KOMAClassName}{% if non-KOMA class
  \IfFileExists{parskip.sty}{%
    \usepackage{parskip}
  }{% else
    \setlength{\parindent}{0pt}
    \setlength{\parskip}{6pt plus 2pt minus 1pt}}
}{% if KOMA class
  \KOMAoptions{parskip=half}}
\makeatother
\usepackage{xcolor}
\usepackage[left=0.8in,right=0.8in,top=0.75in,bottom=0.75in]{geometry}
\usepackage{graphicx}
\makeatletter
\def\maxwidth{\ifdim\Gin@nat@width>\linewidth\linewidth\else\Gin@nat@width\fi}
\def\maxheight{\ifdim\Gin@nat@height>\textheight\textheight\else\Gin@nat@height\fi}
\makeatother
% Scale images if necessary, so that they will not overflow the page
% margins by default, and it is still possible to overwrite the defaults
% using explicit options in \includegraphics[width, height, ...]{}
\setkeys{Gin}{width=\maxwidth,height=\maxheight,keepaspectratio}
% Set default figure placement to htbp
\makeatletter
\def\fps@figure{htbp}
\makeatother
\setlength{\emergencystretch}{3em} % prevent overfull lines
\providecommand{\tightlist}{%
  \setlength{\itemsep}{0pt}\setlength{\parskip}{0pt}}
\setcounter{secnumdepth}{-\maxdimen} % remove section numbering
\usepackage{fontspec}
\setmainfont{Arial}
\usepackage{booktabs}
\usepackage{longtable}
\usepackage{array}
\usepackage{multirow}
\usepackage{wrapfig}
\usepackage{makecell}
\usepackage{xcolor}
\usepackage{float}
\usepackage{colortbl}
\usepackage{pdflscape}
\usepackage{tabu}
\usepackage{threeparttable}
\usepackage{threeparttablex}
\usepackage[normalem]{ulem}
\usepackage{xcolor}
\usepackage{booktabs}
\usepackage{longtable}
\usepackage{array}
\usepackage{multirow}
\usepackage{wrapfig}
\usepackage{float}
\usepackage{colortbl}
\usepackage{colortbl}
\usepackage{pdflscape}
\usepackage{tabu}
\usepackage{threeparttable}
\usepackage{threeparttablex}
\usepackage[normalem]{ulem}
\usepackage{setspace}
\setstretch{0.9}
\usepackage{titling}
\setlength{\droptitle}{-5.5em}
\usepackage{booktabs}
\usepackage{longtable}
\usepackage{array}
\usepackage{multirow}
\usepackage{wrapfig}
\usepackage{float}
\usepackage{colortbl}
\usepackage{pdflscape}
\usepackage{tabu}
\usepackage{threeparttable}
\usepackage{threeparttablex}
\usepackage[normalem]{ulem}
\usepackage{makecell}
\usepackage{xcolor}
\ifLuaTeX
  \usepackage{selnolig}  % disable illegal ligatures
\fi
\IfFileExists{bookmark.sty}{\usepackage{bookmark}}{\usepackage{hyperref}}
\IfFileExists{xurl.sty}{\usepackage{xurl}}{} % add URL line breaks if available
\urlstyle{same}
\hypersetup{
  pdftitle={Q-SID REPORT},
  hidelinks,
  pdfcreator={LaTeX via pandoc}}

\title{Q-SID REPORT}
\author{}
\date{\vspace{-2.5em}}

\begin{document}
\maketitle

\setstretch{1.06}
\vspace{-5truemm}
\large

\textbf{Course:} DemoCourse\hfill\textbf{Numeric questions scores only?}
Yes

\large

\textbf{Query Exam:} DemoExam

\large

\textbf{\# Students:} 233\hfill\textbf{\# Exams:}
3\hfill \textbf{\# Questions:} 238\hfill \textbf{Complexity:} 62.3
\vspace{7truemm} \normalsize

\noindent\textbf{1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to those for two independent negative controls: an Empirical Control and a Synthetic Control}

Each student is assigned a CS based on the maximum number of identical
question scores that they share with another student in the class. Query
Exams that have suffered significant collusion have more students with
high CS values compared to both negative controls.

A. left, the Empirical Control is the distribution of CSs from multiple
strictly proctored real exams in which students are presumed not to have
colluded. For query exams with \textless250 students, the real exam data
is down sampled to approximate the number of students in the query exam.

B. right, the Synthetic Control is the distribution of CSs from many in
silico exams that combined represent over 100,000 students. Each in
silico exam replicates the number of students and questions for the
query exam and closely approximates the distributions of question and
test scores. The in silico question scores of each student are generated
such that they are independent of those of other individual students.

\begin{center}\includegraphics[height=0.5\textheight]{out/QSID_histogram_CS_May232024113633} \end{center}

\newpage

\noindent\textbf{2. Table for Collusion Groups}

Students are arranged into groups based on higher than usual identity in
question scores on their exams. The resulting Collusion Groups are
ranked by the CS of the group member with the largest CS. Each Collusion
Group is assigned two independently derived false positive rates (FPRs)
based on the percentage of students that are found with similarly high
CSs in the Empirical Control or in the Synthetic Control.

\color{black}

\color{red}Please note that your query exam(s)' Complexity is lower than
is required to maximally detect Collusion. Ideally the Complexity of
exams should be at least 15. Please see the Q-SID guide for suggestions
on increasing the number of question scores and exam Complexity,
including combining multiple exams from the same class.

\color{black}

\begin{longtable}[t]{>{}r>{}r>{}r>{}r>{}r}
\toprule
Group & empFPR & synFPR & ID & CS\\
\midrule
\cellcolor[HTML]{8DD3C7}{\textcolor{black}{1}} & \cellcolor[HTML]{8DD3C7}{\textcolor{black}{0.04\%}} & \cellcolor[HTML]{8DD3C7}{\textcolor{black}{0.08\%}} & \cellcolor[HTML]{8DD3C7}{\textcolor{black}{192}} & \cellcolor[HTML]{8DD3C7}{\textcolor{black}{2.65}}\\
\cellcolor[HTML]{8DD3C7}{\textcolor{black}{1}} & \cellcolor[HTML]{8DD3C7}{\textcolor{black}{0.04\%}} & \cellcolor[HTML]{8DD3C7}{\textcolor{black}{0.08\%}} & \cellcolor[HTML]{8DD3C7}{\textcolor{black}{224}} & \cellcolor[HTML]{8DD3C7}{\textcolor{black}{2.39}}\\
\cellcolor[HTML]{E3E1C3}{\textcolor{black}{2}} & \cellcolor[HTML]{E3E1C3}{\textcolor{black}{0.04\%}} & \cellcolor[HTML]{E3E1C3}{\textcolor{black}{0.08\%}} & \cellcolor[HTML]{E3E1C3}{\textcolor{black}{226}} & \cellcolor[HTML]{E3E1C3}{\textcolor{black}{2.51}}\\
\cellcolor[HTML]{E3E1C3}{\textcolor{black}{2}} & \cellcolor[HTML]{E3E1C3}{\textcolor{black}{0.04\%}} & \cellcolor[HTML]{E3E1C3}{\textcolor{black}{0.08\%}} & \cellcolor[HTML]{E3E1C3}{\textcolor{black}{234}} & \cellcolor[HTML]{E3E1C3}{\textcolor{black}{2.40}}\\
\cellcolor[HTML]{F28880}{\textcolor{black}{3}} & \cellcolor[HTML]{F28880}{\textcolor{black}{0.04\%}} & \cellcolor[HTML]{F28880}{\textcolor{black}{0.08\%}} & \cellcolor[HTML]{F28880}{\textcolor{black}{180}} & \cellcolor[HTML]{F28880}{\textcolor{black}{2.50}}\\
\cellcolor[HTML]{F28880}{\textcolor{black}{3}} & \cellcolor[HTML]{F28880}{\textcolor{black}{0.04\%}} & \cellcolor[HTML]{F28880}{\textcolor{black}{0.08\%}} & \cellcolor[HTML]{F28880}{\textcolor{black}{105}} & \cellcolor[HTML]{F28880}{\textcolor{black}{1.47}}\\
\cellcolor[HTML]{A3B1B2}{\textcolor{black}{4}} & \cellcolor[HTML]{A3B1B2}{\textcolor{black}{0.04\%}} & \cellcolor[HTML]{A3B1B2}{\textcolor{black}{0.08\%}} & \cellcolor[HTML]{A3B1B2}{\textcolor{black}{185}} & \cellcolor[HTML]{A3B1B2}{\textcolor{black}{2.37}}\\
\cellcolor[HTML]{A3B1B2}{\textcolor{black}{4}} & \cellcolor[HTML]{A3B1B2}{\textcolor{black}{0.04\%}} & \cellcolor[HTML]{A3B1B2}{\textcolor{black}{0.08\%}} & \cellcolor[HTML]{A3B1B2}{\textcolor{black}{151}} & \cellcolor[HTML]{A3B1B2}{\textcolor{black}{1.59}}\\
\cellcolor[HTML]{C8D166}{\textcolor{black}{5}} & \cellcolor[HTML]{C8D166}{\textcolor{black}{0.04\%}} & \cellcolor[HTML]{C8D166}{\textcolor{black}{0.08\%}} & \cellcolor[HTML]{C8D166}{\textcolor{black}{202}} & \cellcolor[HTML]{C8D166}{\textcolor{black}{2.15}}\\
\cellcolor[HTML]{C8D166}{\textcolor{black}{5}} & \cellcolor[HTML]{C8D166}{\textcolor{black}{0.04\%}} & \cellcolor[HTML]{C8D166}{\textcolor{black}{0.08\%}} & \cellcolor[HTML]{C8D166}{\textcolor{black}{99}} & \cellcolor[HTML]{C8D166}{\textcolor{black}{1.56}}\\
\cellcolor[HTML]{F7CEE3}{\textcolor{black}{6}} & \cellcolor[HTML]{F7CEE3}{\textcolor{black}{0.04\%}} & \cellcolor[HTML]{F7CEE3}{\textcolor{black}{0.08\%}} & \cellcolor[HTML]{F7CEE3}{\textcolor{black}{88}} & \cellcolor[HTML]{F7CEE3}{\textcolor{black}{1.96}}\\
\cellcolor[HTML]{F7CEE3}{\textcolor{black}{6}} & \cellcolor[HTML]{F7CEE3}{\textcolor{black}{0.04\%}} & \cellcolor[HTML]{F7CEE3}{\textcolor{black}{0.08\%}} & \cellcolor[HTML]{F7CEE3}{\textcolor{black}{89}} & \cellcolor[HTML]{F7CEE3}{\textcolor{black}{1.76}}\\
\cellcolor[HTML]{F7CEE3}{\textcolor{black}{6}} & \cellcolor[HTML]{F7CEE3}{\textcolor{black}{0.04\%}} & \cellcolor[HTML]{F7CEE3}{\textcolor{black}{0.08\%}} & \cellcolor[HTML]{F7CEE3}{\textcolor{black}{84}} & \cellcolor[HTML]{F7CEE3}{\textcolor{black}{1.59}}\\
\cellcolor[HTML]{F7CEE3}{\textcolor{black}{6}} & \cellcolor[HTML]{F7CEE3}{\textcolor{black}{0.04\%}} & \cellcolor[HTML]{F7CEE3}{\textcolor{black}{0.08\%}} & \cellcolor[HTML]{F7CEE3}{\textcolor{black}{91}} & \cellcolor[HTML]{F7CEE3}{\textcolor{black}{1.58}}\\
\cellcolor[HTML]{C8A6C9}{\textcolor{black}{7}} & \cellcolor[HTML]{C8A6C9}{\textcolor{black}{0.20\%}} & \cellcolor[HTML]{C8A6C9}{\textcolor{black}{0.33\%}} & \cellcolor[HTML]{C8A6C9}{\textcolor{black}{154}} & \cellcolor[HTML]{C8A6C9}{\textcolor{black}{1.74}}\\
\cellcolor[HTML]{C8A6C9}{\textcolor{black}{7}} & \cellcolor[HTML]{C8A6C9}{\textcolor{black}{0.20\%}} & \cellcolor[HTML]{C8A6C9}{\textcolor{black}{0.33\%}} & \cellcolor[HTML]{C8A6C9}{\textcolor{black}{160}} & \cellcolor[HTML]{C8A6C9}{\textcolor{black}{1.68}}\\
\cellcolor[HTML]{CCEBC5}{\textcolor{black}{8}} & \cellcolor[HTML]{CCEBC5}{\textcolor{black}{0.20\%}} & \cellcolor[HTML]{CCEBC5}{\textcolor{black}{0.33\%}} & \cellcolor[HTML]{CCEBC5}{\textcolor{black}{161}} & \cellcolor[HTML]{CCEBC5}{\textcolor{black}{1.69}}\\
\cellcolor[HTML]{CCEBC5}{\textcolor{black}{8}} & \cellcolor[HTML]{CCEBC5}{\textcolor{black}{0.20\%}} & \cellcolor[HTML]{CCEBC5}{\textcolor{black}{0.33\%}} & \cellcolor[HTML]{CCEBC5}{\textcolor{black}{112}} & \cellcolor[HTML]{CCEBC5}{\textcolor{black}{1.56}}\\
\bottomrule
\end{longtable}

The 95\% confidence limits for the FPRs are as follows.

FPR Bin\quad\quad Empirical FPR\quad\quad\quad\quad\quad Synthetic FPR

0.04\%\quad\quad\quad 0.037\% (+/- 0.036\%)\quad\quad 0.084\% (+/-
0.018\%)

0.20\%\quad\quad\quad 0.203\% (+/- 0.085\%)\quad\quad 0.327\% (+/-
0.035\%)

0.56\%\quad\quad\quad 0.555\% (+/- 0.140\%)\quad\quad 0.572\% (+/-
0.047\%)

\newpage

\noindent\textbf{3. Bar Graph of CSs Ranked by Student Test Score}

Students are arranged by test score, with the highest scoring student to
the left, rank = 1. The height of the bars show the CS for each student.

\begin{center}\includegraphics[width=1\linewidth]{out/QSID_barplot_May232024113633} \end{center}

\newpage

\noindent\textbf{4. Histograms of Identity Scores (ISs) for one member of each Collusion Group}

The Identity Score (IS) is the number of question scores that are
identical between a pair of students. For each group, ISs are calculated
between the group member with the highest CS and all other students who
took the exam(s). Histograms of the frequency of ISs are shown below,
one for each group. Pairs that include another member of the Collusion
Group have higher ISs than pairs that include other students. As a
result, pairs for which both members are part of the Collusion Group
appear as outliers to the right of the main distribution.

\bigskip

\begin{center}\includegraphics[width=0.49\linewidth,height=0.3\textheight]{out/QSID_histogram_IS_1_May232024113633} \includegraphics[width=0.49\linewidth,height=0.3\textheight]{out/QSID_histogram_IS_2_May232024113633} \includegraphics[width=0.49\linewidth,height=0.3\textheight]{out/QSID_histogram_IS_3_May232024113633} \includegraphics[width=0.49\linewidth,height=0.3\textheight]{out/QSID_histogram_IS_4_May232024113633} \includegraphics[width=0.49\linewidth,height=0.3\textheight]{out/QSID_histogram_IS_5_May232024113633} \includegraphics[width=0.49\linewidth,height=0.3\textheight]{out/QSID_histogram_IS_6_May232024113633} \includegraphics[width=0.49\linewidth,height=0.3\textheight]{out/QSID_histogram_IS_7_May232024113633} \includegraphics[width=0.49\linewidth,height=0.3\textheight]{out/QSID_histogram_IS_8_May232024113633} \end{center}

\end{document}


==> anc/Code/ShinyFunction_02122024/out/QSID_report_DemoCourse_DemoExam_May232024115306.rmd <==
---
title: "Q-SID REPORT"
output:
  pdf_document:
    latex_engine: xelatex
header-includes:
- \usepackage{fontspec}
- \setmainfont{Arial}
- \usepackage{booktabs}
- \usepackage{longtable}
- \usepackage{array}
- \usepackage{multirow}
- \usepackage{wrapfig}
- \usepackage{makecell}
- \usepackage{xcolor}
- \usepackage{float}
- \usepackage{colortbl}
- \usepackage{pdflscape}
- \usepackage{tabu}
- \usepackage{threeparttable}
- \usepackage{threeparttablex}
- \usepackage[normalem]{ulem}
- \usepackage{xcolor}
- \usepackage{booktabs}
- \usepackage{longtable}
- \usepackage{array}
- \usepackage{multirow}
- \usepackage{wrapfig}
- \usepackage{float}
- \usepackage{colortbl}
- \usepackage{colortbl}
- \usepackage{pdflscape}
- \usepackage{tabu}
- \usepackage{threeparttable}
- \usepackage{threeparttablex}
- \usepackage[normalem]{ulem}
- \usepackage{setspace}
- \setstretch{0.9}
- \usepackage{titling}
- \setlength{\droptitle}{-5.5em}
fontsize: 11pt
geometry: "left=0.8in,right=0.8in,top=0.75in,bottom=0.75in"
linestretch: 1.06
--- 
\vspace{-5truemm}
\large
\textbf{Course:} DemoCourse\hfill\textbf{Numeric questions scores only?} Yes

\large
\textbf{Query Exam:} DemoExam

\large
\textbf{\# Students:} 233\hfill\textbf{\# Exams:} 3\hfill \textbf{\# Questions:} 238\hfill \textbf{Complexity:} 62.3
\vspace{7truemm}
\normalsize

\noindent\textbf{1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to those for two independent negative controls: an Empirical Control and a Synthetic Control}

Each student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. Query Exams that have suffered significant collusion have more students with high CS values compared to both negative controls.
 
A. left, the Empirical Control is the distribution of CSs from multiple strictly proctored real exams in which students are presumed not to have colluded. For query exams with <250 students, the real exam data is down sampled to approximate the number of students in the query exam.
 
B. right, the Synthetic Control is the distribution of CSs from many in silico exams that combined represent over 100,000 students. Each in silico exam replicates the number of students and questions for the query exam and closely approximates the distributions of question and test scores. The in silico question scores of each student are generated such that they are independent of those of other individual students.
 
```{r , echo=FALSE,  out.height = '50%', fig.align="center"}
knitr::include_graphics(eval(figure1_dir))
```

\newpage

\noindent\textbf{2. Table for Collusion Groups}
 
Students are arranged into groups based on higher than usual identity in question scores on their exams. The resulting Collusion Groups are ranked by the CS of the group member with the largest CS. Each Collusion Group is assigned two independently derived false positive rates (FPRs) based on the percentage of students that are found with similarly high CSs in the Empirical Control or in the Synthetic Control.

Collusion Group membership is not direct evidence of collusion. The written exam answers of group members must be examined in detail to determine if collusion has occurred, see the Q-SID guide for further explanation.

\color{black}

```{r,echo=FALSE}
group_df %>% dplyr::select("Group", "empFPR", "synFPR", "ID", "CS") %>% 
 	kbl(booktabs = T, linesep = "",align='rrrrr', longtable = TRUE) %>% kable_paper(full_width = F) %>%
 	column_spec(1:5, color = "black",background = group_color_vec)
```
The 95% confidence limits for the FPRs are as follows.

FPR Bin\quad\quad Empirical FPR\quad\quad\quad\quad\quad Synthetic FPR

0.04%\quad\quad\quad 0.037% (+/- 0.036%)\quad\quad 0.084% (+/- 0.018%)

0.20%\quad\quad\quad 0.203% (+/- 0.085%)\quad\quad 0.327% (+/- 0.035%)

0.56%\quad\quad\quad 0.555% (+/- 0.140%)\quad\quad 0.572% (+/- 0.047%)

\newpage

\noindent\textbf{3. Bar Graph of CSs Ranked by Student Test Score}

Students are arranged by test score, with the highest scoring student to the left, rank = 1. The height of the bars show the CS for each student.
 

```{r , echo=FALSE,  out.width = '100%', fig.align="center"}
knitr::include_graphics(eval(figure2_dir))
```

\newpage

\noindent\textbf{4. Histograms of Identity Scores (ISs) for one member of each Collusion Group}

The Identity Score (IS) is the number of question scores that are identical between a pair of students. For each group, ISs are calculated between the group member with the highest CS and all other students who took the exam(s). Histograms of the frequency of ISs are shown below, one for each group. Pairs that include another member of the Collusion Group have higher ISs than pairs that include other students. As a result, pairs for which both members are part of the Collusion Group appear as outliers to the right of the main distribution.


\bigskip
```{r, echo=FALSE,out.width="49%",out.height="30%",fig.show='hold',fig.align='center'}
knitr::include_graphics(figure3_list)
```

==> anc/Code/ShinyFunction_02122024/out/QSID_report_DemoCourse_DemoExam_May232024122012.rmd <==
---
title: "Q-SID REPORT"
output:
  pdf_document:
    latex_engine: xelatex
header-includes:
- \usepackage{fontspec}
- \setmainfont{Arial}
- \usepackage{booktabs}
- \usepackage{longtable}
- \usepackage{array}
- \usepackage{multirow}
- \usepackage{wrapfig}
- \usepackage{makecell}
- \usepackage{xcolor}
- \usepackage{float}
- \usepackage{colortbl}
- \usepackage{pdflscape}
- \usepackage{tabu}
- \usepackage{threeparttable}
- \usepackage{threeparttablex}
- \usepackage[normalem]{ulem}
- \usepackage{xcolor}
- \usepackage{booktabs}
- \usepackage{longtable}
- \usepackage{array}
- \usepackage{multirow}
- \usepackage{wrapfig}
- \usepackage{float}
- \usepackage{colortbl}
- \usepackage{colortbl}
- \usepackage{pdflscape}
- \usepackage{tabu}
- \usepackage{threeparttable}
- \usepackage{threeparttablex}
- \usepackage[normalem]{ulem}
- \usepackage{setspace}
- \setstretch{0.9}
- \usepackage{titling}
- \setlength{\droptitle}{-5.5em}
fontsize: 11pt
geometry: "left=0.8in,right=0.8in,top=0.75in,bottom=0.75in"
linestretch: 1.06
--- 
\vspace{-5truemm}
\large
\textbf{Course:} DemoCourse\hfill\textbf{Numeric questions scores only?} Yes

\large
\textbf{Query Exam:} DemoExam

\large
\textbf{\# Students:} 233\hfill\textbf{\# Exams:} 3\hfill \textbf{\# Questions:} 238\hfill \textbf{Complexity:} 62.3
\vspace{7truemm}
\normalsize

\noindent\textbf{1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to those for two independent negative controls: an Empirical Control and a Synthetic Control}

Each student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. Query Exams that have suffered significant collusion have more students with high CS values compared to both negative controls.
 
A. left, the Empirical Control is the distribution of CSs from multiple strictly proctored real exams in which students are presumed not to have colluded. For query exams with <250 students, the real exam data is down sampled to approximate the number of students in the query exam.
 
B. right, the Synthetic Control is the distribution of CSs from many in silico exams that combined represent over 100,000 students. Each in silico exam replicates the number of students and questions for the query exam and closely approximates the distributions of question and test scores. The in silico question scores of each student are generated such that they are independent of those of other individual students.
 
```{r , echo=FALSE,  out.height = '50%', fig.align="center"}
knitr::include_graphics(eval(figure1_dir), error = FALSE)
```

\newpage

\noindent\textbf{2. Table for Collusion Groups}
 
Students are arranged into groups based on higher than usual identity in question scores on their exams. The resulting Collusion Groups are ranked by the CS of the group member with the largest CS. Each Collusion Group is assigned two independently derived false positive rates (FPRs) based on the percentage of students that are found with similarly high CSs in the Empirical Control or in the Synthetic Control.

Collusion Group membership is not direct evidence of collusion. The written exam answers of group members must be examined in detail to determine if collusion has occurred, see the Q-SID guide for further explanation.

\color{black}

```{r,echo=FALSE}
group_df %>% dplyr::select("Group", "empFPR", "synFPR", "ID", "CS") %>% 
 	kbl(booktabs = T, linesep = "",align='rrrrr', longtable = TRUE) %>% kable_paper(full_width = F) %>%
 	column_spec(1:5, color = "black",background = group_color_vec)
```
The 95% confidence limits for the FPRs are as follows.

FPR Bin\quad\quad Empirical FPR\quad\quad\quad\quad\quad Synthetic FPR

0.04%\quad\quad\quad 0.037% (+/- 0.036%)\quad\quad 0.084% (+/- 0.018%)

0.20%\quad\quad\quad 0.203% (+/- 0.085%)\quad\quad 0.327% (+/- 0.035%)

0.56%\quad\quad\quad 0.555% (+/- 0.140%)\quad\quad 0.572% (+/- 0.047%)

\newpage

\noindent\textbf{3. Bar Graph of CSs Ranked by Student Test Score}

Students are arranged by test score, with the highest scoring student to the left, rank = 1. The height of the bars show the CS for each student.
 

```{r , echo=FALSE,  out.width = '100%', fig.align="center"}
knitr::include_graphics(eval(figure2_dir))
```

\newpage

\noindent\textbf{4. Histograms of Identity Scores (ISs) for one member of each Collusion Group}

The Identity Score (IS) is the number of question scores that are identical between a pair of students. For each group, ISs are calculated between the group member with the highest CS and all other students who took the exam(s). Histograms of the frequency of ISs are shown below, one for each group. Pairs that include another member of the Collusion Group have higher ISs than pairs that include other students. As a result, pairs for which both members are part of the Collusion Group appear as outliers to the right of the main distribution.


\bigskip
```{r, echo=FALSE,out.width="49%",out.height="30%",fig.show='hold',fig.align='center'}
knitr::include_graphics(figure3_list)
```

==> anc/Code/ShinyFunction_02122024/out/QSID_report___May232024113633.rmd <==
---
title: "Q-SID REPORT"
output:
  pdf_document:
    latex_engine: xelatex
header-includes:
- \usepackage{fontspec}
- \setmainfont{Arial}
- \usepackage{booktabs}
- \usepackage{longtable}
- \usepackage{array}
- \usepackage{multirow}
- \usepackage{wrapfig}
- \usepackage{makecell}
- \usepackage{xcolor}
- \usepackage{float}
- \usepackage{colortbl}
- \usepackage{pdflscape}
- \usepackage{tabu}
- \usepackage{threeparttable}
- \usepackage{threeparttablex}
- \usepackage[normalem]{ulem}
- \usepackage{xcolor}
- \usepackage{booktabs}
- \usepackage{longtable}
- \usepackage{array}
- \usepackage{multirow}
- \usepackage{wrapfig}
- \usepackage{float}
- \usepackage{colortbl}
- \usepackage{colortbl}
- \usepackage{pdflscape}
- \usepackage{tabu}
- \usepackage{threeparttable}
- \usepackage{threeparttablex}
- \usepackage[normalem]{ulem}
- \usepackage{setspace}
- \setstretch{0.9}
- \usepackage{titling}
- \setlength{\droptitle}{-5.5em}
fontsize: 11pt
geometry: "left=0.8in,right=0.8in,top=0.75in,bottom=0.75in"
linestretch: 1.06
--- 
\vspace{-5truemm}
\large
\textbf{Course:} \hfill\textbf{Numeric questions scores only?} Yes

\large
\textbf{Query Exam:} 

\large


==> anc/Code/ShinyFunction_02122024/readme.txt <==
Q-SID FUNCTION VERSION 
May 23rd, 2024
GUANAO YAN
gayan@g.ucla.edu

Instruction
1. Use example.R for a demo.

Files contents
1. example.R contains a demo of how to use the Q-SID. Please make sure this file is under the same directory of source_code_02132024.R, runQSID.R and data.

2. source_code_02132024.R and runQSID.R are two scripts including the Q-SID functions.

3. data contains the null distribution data for Q-SID.



==> anc/Code/ShinyFunction_02122024/runQSID.R <==
### Function Version of Q-SID Website

#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

## Input Parameters
# 'input_dir': directory of the input data files, files could be xlsx or csv formats. For the format, please check the 'Q-SID input file template.xlsx' from our website http://shiny2.stat.ucla.edu/Q-SID/.
# 'input_nexam': the number of xlsx sheets needs to be combined for analysis
# 'input_coursename': the name of the course appearing on the generated report
# 'input_examname': the name of the exam appearing on the generated report
# 'input_is_numeric': (Boolean) TRUE means the input exam only contains numeric scores.
# 'output_dir': directory of the output files. User specified
## Output 
# The output contains two files stored in the 'output_dir'. For details, check the section 'Output' in the 'Q-SID Guid.pdf' from our website.

runQ_SID <- function(input_dir, input_nexam, input_coursename,input_examname, input_is_numeric, output_dir){
  ## Load null distribution data
  subsample_size_list <- c(seq(15,45,by=5), seq(50,250,by=10))
  null_data<- readRDS(file = "data/null_data_19exams_50per.rds")
  for (subsample_size in subsample_size_list){
    null_data_cur <- readRDS(file = sprintf("data/null_data_19exams_subsample%s_50per.rds", subsample_size))
    null_data_cur <- null_data_cur[!is.na(null_data_cur)]
    assign(sprintf("null_data_%s",subsample_size), null_data_cur)
  }
  
  ## Load threshold value list
  threshold_list <- read.csv("data/proportion_cheating_19exams_prelockdown_smoothed.csv")
  
  ## Load input data from 'input_dir'
  my_data <- Q_SID_inputdata(input_dir,input_nexam)

  ## Choose th proper null distribution based on the input data
  classifier <- max(floor((nrow(my_data) - 25) / 10) + 1, 0)
  id_class <- classifier * 10 + 20
  if (id_class <= 200) {
    assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
  } else {
    null_data_cur <- null_data
  }
  
  INPUT_is_numeric <- input_is_numeric
  # Determine whether QSID analysis
  Q_SID_if_list <- Q_SID_if(my_data, is_numeric=INPUT_is_numeric, course.name= NULL, exam.name = NULL)
  
  ## Analyze
  Q_SID_list <- Q_SID(INPUT_is_numeric, Q_SID_if_list$my_data, output_dir, course.name= input_coursename, exam.name = input_examname,null_data=null_data_cur, threshold_list)

  ## Generate the output files
  complex_threshold_foranalysis <- 8
  if (! (Q_SID_if_list$pdf2_indicator | Q_SID_if_list$pdf3_indicator | Q_SID_if_list$pdf4_indicator)){
    Q_SID_list <- Q_SID(INPUT_is_numeric, Q_SID_if_list$my_data, output_dir, course.name= input_coursename, exam.name = input_examname,null_data=null_data_cur, threshold_list)
    
    Q_SID_xlsx_list <- Q_SID_xlsx(Q_SID_list$output_df_xlsx,output_dir,input_coursename,input_examname,Q_SID_list$timecode)
    if (Q_SID_list$complex_score >= complex_threshold_foranalysis & Q_SID_list$complex_score < 15){
      Q_SID_pdf_list <- Q_SID_pdf_warning1(INPUT_is_numeric, Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, input_nexam,Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,output_dir,input_coursename,input_examname,Q_SID_list$timecode,Q_SID_if_list$rm_id_list)
    } else {
      # Q_SID_pdf_list <- Q_SID_pdf(INPUT_is_numeric, Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, input_nexam,Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,output_dir,input_coursename,input_examname,Q_SID_list$timecode,Q_SID_if_list$rm_id_list)
      Q_SID_pdf_list <- Q_SID_pdf(Q_SID_list$sync_FPR_95interval, INPUT_is_numeric, Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, input_nexam,Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam, Q_SID_list$CS_identity_noNA, null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,output_dir,input_coursename,input_examname,Q_SID_list$timecode,Q_SID_if_list$rm_id_list)
    }
  } else if (Q_SID_if_list$pdf4_indicator){
    Q_SID_pdf_list <- Q_SID_pdf4(INPUT_is_numeric, Q_SID_if_list$if_character_perquestion, Q_SID_if_list$scores, input_nexam, Q_SID_if_list$complex_score,output_dir,input_coursename,input_examname,Q_SID_if_list$timecode)
    Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
  } else if (Q_SID_if_list$pdf2_indicator){
    Q_SID_pdf_list <- Q_SID_pdf2(INPUT_is_numeric, Q_SID_if_list$scores, input_nexam, Q_SID_if_list$complex_score,output_dir,input_coursename,input_examname,Q_SID_if_list$timecode)
    Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
  } else if (Q_SID_if_list$pdf3_indicator){
    Q_SID_pdf_list <- Q_SID_pdf3(INPUT_is_numeric, Q_SID_if_list$scores, input_nexam, Q_SID_if_list$complex_score,output_dir,input_coursename,input_examname,Q_SID_if_list$timecode)
    Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
  }  
  
}


==> anc/Code/ShinyFunction_02122024/source_code_02132024.R <==
### Source Codes of Q-SID

#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

#################### Load Packages ####################
library(ggplot2)
library(dplyr)
library(xlsx)
library(kableExtra)
library(RColorBrewer)
library(hash)
library(MASS)
library(ggpubr)

# Function: Pre-process the input files
Q_SID_inputdata <- function(directory, n_exam){
  file_type <- as.character(reader::get.ext(directory))
  # Combine the xlsx sheets if multiple exams are included
  if (file_type == "xlsx" || file_type == "xls") {
    if (n_exam > 1) {
      my_data_list <- list()
      
      for (i in 1:n_exam) {
        data_name_cur <- sprintf('my_data_%d',i)
        data_cur <- readxl::read_excel(directory,sheet=i, col_types = "text")
        assign(data_name_cur, data_cur)
        my_data_list[[i]] <- unlist(data_cur[1],use.names = FALSE)
      }
      common_id <- unlist(Reduce(intersect, my_data_list), use.names = FALSE)
      my_data <- my_data_1[match(common_id,unlist(my_data_1[1],use.names=FALSE)),]
      test_score_new <- as.numeric(unlist(my_data[,2]))
      
      for (i in 2:n_exam) {
        data_name_cur <- sprintf('my_data_%d',i)
        data_cur <- eval(as.name(data_name_cur))
        data_cur_c <- data_cur[match(common_id,unlist(data_cur[1])),]
        test_score_new <- test_score_new + as.numeric(unlist(data_cur_c[,2]))
        my_data <- cbind(my_data, data_cur_c[,-c(1,2)])
         
        cbind(my_data, data_cur_c[,-c(1,2)])
        
      }
      # my_data[,-1] <- suppressWarnings(apply(my_data[,-1], 2, as.numeric))
      # my_data <- my_data[!is.na(my_data[,1]),]
      my_data[,2] <- test_score_new
    }
    else  
      my_data <- readxl::read_excel(directory,sheet=1,col_types = "text")
      # my_data[,-1] <- suppressWarnings(apply(my_data[,-1], 2, as.numeric))
      # my_data <- my_data[!is.na(my_data[,1]),]
  } else if (file_type == "csv") {
    my_data <- read.csv(directory)
  }
  
  # ## Remove NA IDs
  # my_data <- my_data[!is.na(my_data[,1]),]
  ## Convert NA entries into 0
  # my_data[is.na(my_data)] <- 0
  my_data <- as.data.frame(my_data)
  
  ## Ensure Numeric test scores
  my_data[,2] <- as.numeric(my_data[,2])
  return(my_data)
}

# Function: Determine whether QSID analysis is needed
Q_SID_if <- function(my_data, is_numeric, course.name= NULL, exam.name = NULL){
  ## Character Determinition
  # Check that it doesn't match any non-letter
  letters_only <- function(x) !grepl("[^A-Za-z]", x)
  # Determine whether mydata contains abcde
  if_character_perquestion <- apply(my_data[,-c(1,2)], MARGIN=2, function(x){
    sum(letters_only(x)) > 0
  })
  if_character <- sum(if_character_perquestion) > 0
  
  # Check if NA entries exist
  if_NAentries <- sum(is.na(my_data[,-c(1,2)])) > 0
  # Determine whether the numeric input has characters
  if (if_NAentries | (is_numeric & if_character)){
    pdf4_indicator <- TRUE
  } else {
    pdf4_indicator <- FALSE
  }
  
  ## Complexity low/high Determination
  ## Print error message if there are fewer than 25 students
  student_analysis_threshold <- 25
  if(nrow(my_data) < student_analysis_threshold){
    stop("Too few students in the query exam!!!")
  }
  
  ## Remove NA IDs
  NA_ID <- is.na(my_data[,1])
  if (sum(NA_ID) > 0){
  na_id_list <- which(NA_ID == TRUE)
  my_data <- my_data[!NA_ID,]
  na_id_list <- paste("Row", na_id_list)
  } else {
    na_id_list <- NULL
  }
  
  ## Remove duplicate ids
  nstudent <- length(unlist(my_data[,1]))
  unique_nstudent <- length(unique(unlist(my_data[,1])))
  if (unique_nstudent < nstudent){
    count_id <- table(my_data[,1])
    dp_id_list <- names(which(count_id > 1))
    my_data <-  my_data %>% filter(! my_data[,1] %in% dp_id_list)
  } else {
    dp_id_list <- NULL
  }
  ## Combine NA_id and dp_id
  if (!is.null(na_id_list) | !is.null(dp_id_list)){
    rm_id_list <- union(na_id_list, dp_id_list)
  } else {
    rm_id_list <- NULL
  }
    
  ## Load input data 
  exam.name <- gsub("\\s", "", exam.name)
  course.name <- gsub("\\s", "", course.name)
  timecode <- format(Sys.time(), format="%b%d%Y%H%M%S")
  
  my_data <- my_data[order(my_data[,2],decreasing = TRUE),] # Sort student by TS
  scores <- t(my_data[,3:ncol(my_data)])
  scores <- setNames(data.frame(scores),unlist(my_data[,1],use.names=FALSE))
  student_ID <- unlist(my_data[,1],use.names=FALSE)
  test_score <- round(unlist(my_data[,2],use.names=FALSE), 1)
  no_CS_list <- which(test_score < 0.05*max(test_score))

  ## Complexity Score
  student_n <- ncol(scores)
  question_n <- nrow(scores)
  ident_prop_list <- list()
  for (question in 1:question_n){
    ident_prop_list[[question]] <-  table(unlist(scores[question,]))/student_n # question by student
  }
  ident_prop_vec <- lapply(ident_prop_list,function(x) sum(x^2))
  ident_prop_vec_inv <- log10(1/unlist(ident_prop_vec))
  ident_prop_inv_mean <- mean(ident_prop_vec_inv)
  complex_score <- sum(ident_prop_vec_inv)
  
  complex_threshold_foranalysis <- 8
  question_n_threshold_foranalysis <- 20
  if (ident_prop_inv_mean > 1){
    group_df <- data.frame()
    group_color_vec <- NULL
    max_index_vec <- NULL
    pdf3_indicator <- TRUE
    pdf2_indicator <- FALSE
    
  } else if (complex_score < complex_threshold_foranalysis | question_n < question_n_threshold_foranalysis){
    pdf3_indicator <- FALSE
    pdf2_indicator <- TRUE
  } else {
    pdf2_indicator <- FALSE
    pdf3_indicator <- FALSE
  }
  return(list(my_data=my_data, rm_id_list=rm_id_list, if_character_perquestion=if_character_perquestion, scores=scores, complex_score=complex_score, exam.name=exam.name, course.name=course.name, timecode=timecode, pdf2_indicator=pdf2_indicator, pdf3_indicator=pdf3_indicator, pdf4_indicator=pdf4_indicator))
}


# Function: QSID function for synthetic exams in FPR analysis
Q_SID_synthetic <- function(my_data, threshold_list){
  ## Remove NA IDs
  my_data <- my_data[!is.na(my_data[,1]),]
  
  ## Remove duplicate ids
  nstudent <- length(unlist(my_data[,1]))
  unique_nstudent <- length(unique(unlist(my_data[,1])))
  if (unique_nstudent < nstudent){
    count_id <- table(my_data[,1])
    dp_id_list <- names(which(count_id > 1))
    my_data <-  my_data %>% filter(! my_data[,1] %in% dp_id_list)
    # for (dp_id in dp_id_list){
    #   my_data_dup <- my_data %>% filter(SID == dp_id)
    #   my_data_dup_unique <- my_data_dup[1,]
    #   my_data_res <- rbind(my_data_res, my_data_dup_unique)
    # }
    # my_data <- my_data_res
  } else {
    dp_id_list <- NULL
  }
  
  ## Load input data 
  timecode <- format(Sys.time(), format="%b%d%Y%H%M%S")
  
  my_data <- my_data[order(my_data[,2],decreasing = TRUE),] # Sort student by TS
  scores <- t(my_data[,3:ncol(my_data)])
  scores <- setNames(data.frame(scores),unlist(my_data[,1],use.names=FALSE))
  student_ID <- unlist(my_data[,1],use.names=FALSE)
  test_score <- round(unlist(my_data[,2],use.names=FALSE), 1)
  no_CS_list <- which(test_score < 0.05*max(test_score))
  
  ## Decide threshold value
  nstudent <- nrow(my_data)
  if (nstudent <= 17) {
    thr_vals <- threshold_list[1,-1]
  } else if (nstudent > 17 & nstudent <= 22){
    thr_vals <- threshold_list[2,-1]
  } else if (nstudent > 22 & nstudent <= 27){
    thr_vals <- threshold_list[3,-1]
  } else if (nstudent > 27 & nstudent <= 32){
    thr_vals <- threshold_list[4,-1]
  } else if (nstudent > 32 & nstudent <= 37){
    thr_vals <- threshold_list[5,-1]
  } else if (nstudent > 37 & nstudent <= 42){
    thr_vals <- threshold_list[6,-1]
  } else if (nstudent > 42 & nstudent <= 47){
    thr_vals <- threshold_list[7,-1]
  } else if (nstudent > 47 & nstudent <= 54){
    thr_vals <- threshold_list[8,-1]
  } else if (nstudent > 54 & nstudent <= 64){
    thr_vals <- threshold_list[9,-1]
  } else if (nstudent > 64 & nstudent <= 74){
    thr_vals <- threshold_list[10,-1]
  } else if (nstudent > 74 & nstudent <= 84){
    thr_vals <- threshold_list[11,-1]
  } else if (nstudent > 84 & nstudent <= 94){
    thr_vals <- threshold_list[12,-1]
  } else if (nstudent > 94 & nstudent <= 104){
    thr_vals <- threshold_list[13,-1]
  } else if (nstudent > 104 & nstudent <= 114){
    thr_vals <- threshold_list[14,-1]
  } else if (nstudent > 114 & nstudent <= 124){
    thr_vals <- threshold_list[15,-1]
  } else if (nstudent > 124 & nstudent <= 134){
    thr_vals <- threshold_list[16,-1]
  } else if (nstudent > 134 & nstudent <= 144){
    thr_vals <- threshold_list[17,-1]
  } else if (nstudent > 144 & nstudent <= 154){
    thr_vals <- threshold_list[18,-1]
  } else if (nstudent > 154 & nstudent <= 164){
    thr_vals <- threshold_list[19,-1]
  } else if (nstudent > 164 & nstudent <= 174){
    thr_vals <- threshold_list[20,-1]
  } else if (nstudent > 174 & nstudent <= 184){
    thr_vals <- threshold_list[21,-1]
  } else if (nstudent > 184 & nstudent <= 194){
    thr_vals <- threshold_list[22,-1]
  } else if (nstudent > 194 & nstudent <= 204){
    thr_vals <- threshold_list[23,-1]
  } else if (nstudent > 204 & nstudent <= 214){
    thr_vals <- threshold_list[24,-1]
  } else if (nstudent > 214 & nstudent <= 224){
    thr_vals <- threshold_list[25,-1]
  } else if (nstudent > 224 & nstudent <= 234){
    thr_vals <- threshold_list[26,-1]
  } else if (nstudent > 234 & nstudent <= 244){
    thr_vals <- threshold_list[27,-1]
  } else if (nstudent > 244 & nstudent <= 254){
    thr_vals <- threshold_list[28,-1]
  } else if (nstudent > 254){
    thr_vals <- threshold_list[29,-1]
  }
  thr_vals <- as.numeric(thr_vals)
  
  ## Function: identity score matrix
  identity_matrix <- function(scores){
    mat_iden_exam <- matrix(0, ncol(scores), ncol(scores))
    for (i in 1:ncol(scores)) {
      for (j in i:ncol(scores)) {
        identity_vec <- scores[,i] == scores[,j]
        identity_vec[is.na(identity_vec)] <- FALSE
        mat_iden_exam[i,j] <- sum(as.numeric(identity_vec))
      }
    }
    mat_iden_exam[lower.tri(mat_iden_exam)]  <- t(mat_iden_exam)[lower.tri(mat_iden_exam)]
    diag(mat_iden_exam) <- NaN
    
    return(mat_iden_exam)
  }
  
  ## Function: metric
  metric_5per <- function(score_vec){
    score_vec_rmna <- na.omit(score_vec)
    metric <- max(score_vec_rmna) - quantile(score_vec_rmna, probs=0.50,na.rm=TRUE)
    return(c(metric))
  }
  
  ## Function: local median sliding window
  local_median <- function(metric) {
    local_vec <- rep(0,length(metric))
    if (length(metric) >= 25) {
      for (k in 1:length(metric)){
        if ((k-15 > 0) & (k+15 <= length(metric))) {
          local_vec[k] <- median(metric[(k-15) :(k+15)])
        } else if ( k <= 15 & k > 7) {
          local_vec[k] <- median(metric[(k-7) :(k+7)])
        } else if ( k <= 7) {
          local_vec[k] <- median(metric[1 :(2*k-1)])
        } else if (k+15 > length(metric) & k+7 <= length(metric)) {
          local_vec[k] <- median(metric[(k-7) :(k+7)])
        }  else{
          local_vec[k] <- median(metric[(2*k-length(metric)) :length(metric)])
        }
      }
    } else {
      stop("Too few students in the query exam!!!")
    }
    return(local_vec)
  }
  
  ## Calculate metrics
  mat_iden_exam <- identity_matrix(scores)
  diag(mat_iden_exam) <- NaN
  per5_identity_metric <- apply(mat_iden_exam,1, FUN=metric_5per)
  CS_identity <- per5_identity_metric/local_median(per5_identity_metric)
  CS_identity <- as.numeric(format(round(CS_identity, 2), nsmall = 2))
  
  if (length(no_CS_list)>0 ) {
    CS_identity[no_CS_list] <- 0
    CS_identity_noNA <- CS_identity[-no_CS_list]
  } else  {
    CS_identity_noNA <- CS_identity
  }
  
  ## Prepare dataframe for xlsx output
  output_matrix <- matrix(0,nrow=length(student_ID),ncol=11)
  cs_order <- order(CS_identity, decreasing = TRUE)
  for (i in 1:length(student_ID)) {
    row_cur <- list()
    row_cur <- list("Student ID"=student_ID[i], "Test Score (TS)"=test_score[i], "TS Rank"=as.integer(i),"Collusion Score (CS)"=CS_identity[i], "CS Rank"=which(cs_order==i))
    IS_order_cur <- order(mat_iden_exam[i,],decreasing = TRUE)
    row_cur$"1st Parter ID" <- student_ID[IS_order_cur[1]]
    row_cur$"Identity Score (IS) with 1st Partner" = mat_iden_exam[i,IS_order_cur[1]]
    row_cur$"1st Parter CS" <- CS_identity[IS_order_cur[1]]
    row_cur$"2nd Parter ID" <- student_ID[IS_order_cur[2]]
    row_cur$"IS with 2nd Partner" = mat_iden_exam[i,IS_order_cur[2]]
    row_cur$"2nd Parter CS" <- CS_identity[IS_order_cur[2]]
    # row_cur$"3rd Parter ID" <- student_ID[IS_order_cur[3]]
    # row_cur$"IS with 3rd Partner" = mat_iden_exam[i,IS_order_cur[3]]
    # row_cur$"3rd Parter CS" <- CS_identity[IS_order_cur[3]]
    # row_cur$"4th Parter ID" <- student_ID[IS_order_cur[4]]
    # row_cur$"IS with 4th Partner" = mat_iden_exam[i,IS_order_cur[4]]
    # row_cur$"4th Parter CS" <- CS_identity[IS_order_cur[4]]
    # row_cur$"5th Parter ID" <- student_ID[IS_order_cur[5]]
    # row_cur$"IS with 5th Partner" = mat_iden_exam[i,IS_order_cur[5]]
    # row_cur$"5th Parter CS" <- CS_identity[IS_order_cur[5]]
    output_matrix[i,] <- unlist(row_cur,use.names = FALSE)
    col_names <- names(row_cur)
    rm(row_cur)
  }
  sort_TS_index <- order(output_matrix[,4],decreasing = TRUE)
  output_df <- data.frame(output_matrix[sort_TS_index,])
  names(output_df) <- col_names
  
  output_df$"Test Score (TS)" <- as.numeric(output_df$"Test Score (TS)")
  output_df$"Collusion Score (CS)" <- as.numeric(output_df$`Collusion Score (CS)`)
  output_df$"Identity Score (IS) with 1st Partner" <- as.numeric(output_df$"Identity Score (IS) with 1st Partner")
  output_df$"1st Parter CS" <- as.numeric(output_df$`1st Parter CS`)
  output_df$"2nd Parter CS" <- as.numeric(output_df$"2nd Parter CS")
  output_df$`TS Rank` <- as.numeric(output_df$`TS Rank`)
  output_df$`CS Rank` <- as.numeric(output_df$`CS Rank`)
  output_df$`IS with 2nd Partner` <- as.numeric(output_df$`IS with 2nd Partner`)
  
# names(output_df)
# output_df[1:6, ]$"Student ID" <- c("A", "B", "D", "C", "X", "Y")
# output_df[1:6, ]$"Collusion Score (CS)" <- 2
# output_df[1:6, ]$"1st Parter ID" <- c("B", "D", "A", "X", "C", "X")
# output_df[1:6, ]$"1st Parter CS" <- 2
# output_df[1:6, ]$"2nd Parter ID" <- c("C", "C", "B", "Y", "Z", "C")
# output_df[1:6, ]$"2nd Parter CS" <- 2

  ## Gnereate collusion groups
  ### Step1
  threshold1 <- thr_vals[2]
  threshold2 <- thr_vals[1]
  
  potential_collusioin_ID <- output_df %>% dplyr::filter( (`1st Parter CS` >= threshold1 | `Collusion Score (CS)` >= threshold1) & (`1st Parter CS` >= threshold2 & `Collusion Score (CS)` >= threshold2)) %>% dplyr::select(c("Student ID" ,"1st Parter ID"))
  # potential_collusioin_ID <- dplyr::select(dplyr::filter(output_df,output_df$`Collusion Score (CS)`>=1.5 & output_df$`1st Parter CS`>=1.23),c("Student ID" ,"1st Parter ID"))
  potential_collusioin_ID_temp <- suppressWarnings(as.matrix(potential_collusioin_ID))
  
  ite = 1
  group_union <- c()
  while (nrow(potential_collusioin_ID_temp) > 0) {
    temp_set <- potential_collusioin_ID_temp[1,]
    
    while(length(intersect(temp_set,potential_collusioin_ID_temp))>0){
      rm_rowindex <- c()
      for (i in 1:nrow(potential_collusioin_ID_temp)) {
        if(length(intersect(temp_set,potential_collusioin_ID_temp[i,])) != 0){
          temp_set <- union(temp_set,potential_collusioin_ID_temp[i,])
          rm_rowindex <- union(rm_rowindex,i)
        }
      }
      potential_collusioin_ID_temp <- potential_collusioin_ID_temp[-rm_rowindex,,drop=FALSE]
    }
    assign(sprintf("group_%s",ite), temp_set)
    names(temp_set) <- rep(sprintf("group_%s",ite), length(temp_set))
    group_union <- c(group_union,temp_set)
    ite = ite + 1
  }
  group_n <- ite - 1
  
  ### Step2
  ## Case1: Groups identified
  if (group_n != 0){
    group_union_new <- c()
    for (group_index in 1:group_n) {
      group_cur <- eval(as.name(sprintf("group_%s",group_index)))
      if (!is.null(group_cur)){
        group_res_cur <- setdiff(group_union, eval(as.name(sprintf("group_%s",group_index))))
        group_df_cur <- dplyr::filter(output_df,output_df$`Student ID`%in%group_cur)
        summary_temp <- table(group_df_cur$`2nd Parter ID`)
        new_ID_set <- names(summary_temp[which(table(group_df_cur$`2nd Parter ID`) > 1)])
        new_ID_set <- setdiff(new_ID_set, eval(as.name(sprintf("group_%s",group_index)))) # case: duplicate 2nd partner already in the current group
        if (length(new_ID_set) > 0){
          for (ID in new_ID_set) {
            if(ID %in% group_union){
                ID_original_group_name <- names(group_union[which(group_union == ID)])
                ID_original_group <- eval(as.symbol(ID_original_group_name))
                group_cur <- union(group_cur, ID_original_group)
                if (ID_original_group_name != sprintf("group_%s",group_index)) {
                  assign(ID_original_group_name, NULL)
                }
              }
          }
        }
        assign(sprintf("group_%s",group_index), group_cur)
        names(group_cur) <- rep(sprintf("group_%s",group_index), length(group_cur))
        group_union_new <- c(group_union_new,group_cur)
        rm(group_cur)
      }
    }
    # Formulate output group dataframe
    group_df_vec <- c()
    ID_df_vec <- c()
    CS_df_vec <- c()
    group_index_vec <- c()
    max_index_vec <- c()
    indicator <- 1
    for (group_eval_index in 1:group_n) {
      group_eval_cur <- eval(as.name(sprintf("group_%s",group_eval_index)))
      if (length(group_eval_cur)>1) {
        group_df_vec <- c(group_df_vec,rep(sprintf("group%s",indicator),length(group_eval_cur)))
        ID_df_vec <- c(ID_df_vec,group_eval_cur)
        CS_group_temp <-output_df$`Collusion Score (CS)`[match(group_eval_cur,output_df$`Student ID`)]
        CS_df_vec <- c(CS_df_vec, CS_group_temp)
        group_index_vec <- c(group_index_vec, rep(indicator,length(group_eval_cur)))
        max_index_vec <- c(max_index_vec,group_eval_cur[which(CS_group_temp == max(CS_group_temp))[1]])
        indicator <- indicator + 1
      }
      suppressWarnings(rm(group_eval_cur,CS_group_temp))
    }
    group_decreasing_reorder <- order(output_df$`Collusion Score (CS)`[match(max_index_vec,output_df$`Student ID`)], decreasing = TRUE)
    group_df <- data.frame("Group_disorder"=group_index_vec,"ID"=ID_df_vec,"CS"=CS_df_vec, "Group" = group_index_vec)
    group_n <- length(unique(group_df$Group))
    for (sort_id in 1:group_n){
      g_index <- which(group_df$Group_disorder == sort_id)
      
      group_df$Group[g_index] <- which(group_decreasing_reorder==sort_id)
    }
    group_df <- group_df[order(group_df$Group,-group_df$CS),]
    rownames(group_df) <- c()
    suppressWarnings(rm(group_df_vec,  ID_df_vec,CS_df_vec,group_index_vec))
    getPalette = colorRampPalette(brewer.pal(11, "Set3"))
    color_palette <- getPalette(group_n)
    color_map <- hash::hash(unique(group_df$Group), color_palette)
    group_color_vec <- hash::values(color_map, keys=group_df$Group )
  } else { ## Case2: No groups identified 
    group_df <- data.frame()
    group_color_vec <- NULL
    max_index_vec <- NULL
  }
  
  
  ## FPR for collusion group
  group_n <- length(unique(group_df$Group))
  if (group_n > 0) {
    group_df$FPR <- NaN
    for (group_id in 1:group_n){
      max_CS <- max(group_df %>% dplyr::filter(Group == group_id) %>% dplyr::select(CS)) 
      if (max_CS >= thr_vals[2] & max_CS < thr_vals[3]){
        FPR_label <- "0.65%"
      } else if (max_CS >= thr_vals[3] & max_CS < thr_vals[4]){
        FPR_label <- "0.25%"
      } else if (max_CS >= thr_vals[4]){
        FPR_label <- "0.05%"
      }
      group_df$FPR[which(group_df$Group == group_id)] <- FPR_label
    }
  } 
  
  ## Complexity Score
  student_n <- ncol(scores)
  question_n <- nrow(scores)
  ident_prop_list <- list()
  for (question in 1:question_n){
    ident_prop_list[[question]] <-  table(unlist(scores[question,]))/student_n # question by student
  }
  ident_prop_vec <- lapply(ident_prop_list,function(x) sum(x^2))
  ident_prop_vec_inv <- log10(1/unlist(ident_prop_vec))
  ident_prop_inv_mean <- mean(ident_prop_vec_inv)
  complex_score <- sum(ident_prop_vec_inv)
  
  if (ident_prop_inv_mean > 1){
    group_df <- data.frame()
    group_color_vec <- NULL
    max_index_vec <- NULL
    pdf3_indicator <- TRUE
  } else {
    pdf3_indicator <- FALSE
  }
  
  ## Finalize the output xlsx dataframe
  output_df$Group <- rep(NA,nrow(output_df))
  output_df$Group[match(group_df$ID,output_df$`Student ID`)] <-group_df$Group
  output_df$FPR <- rep(NA,nrow(output_df))
  output_df$FPR[match(group_df$ID,output_df$`Student ID`)] <-group_df$FPR
  
  output_df_xlsx <- output_df[order(output_df$Group,-output_df$"Collusion Score (CS)"),]
  output_df_xlsx <- output_df_xlsx[c(12,13,1:11)]
  
  return(list(CS_identity_noNA=CS_identity_noNA, complex_score=complex_score,student_ID=student_ID,group_df=group_df,output_df_xlsx=output_df_xlsx,group_color_vec=group_color_vec, timecode= timecode,max_index_vec=max_index_vec,CS_identity=CS_identity,mat_iden_exam=mat_iden_exam,scores=scores,dp_id_list=dp_id_list,pdf3_indicator=pdf3_indicator))
}


run_Q_SID_synthetic <- function(n_question, n_student, n_cluster, cluster_assign, param, scale_multiplier, student_ID, threshold_list){
  new_count <- matrix(0, nrow = n_question, ncol = n_student)
  for (cluser_ind in 1:n_cluster){
    if (is.null(param[[cluser_ind]])){
      new_count[,which(cluster_assign == cluser_ind)] <- scores_discrete[,which(cluster_assign == cluser_ind)]
    } else{
      new_count[,which(cluster_assign == cluser_ind)] <- simulate_count_copula(param[[cluser_ind]], n = length(which(cluster_assign == cluser_ind)),
                                                                               marginal = 'Multinomial') # Decide what to use: nb or Gamma and the sequence depth..
    }
  }
  ## Divide simulated data by the multiplier 
  new_count <- new_count/scale_multiplier
  test_score_rd <- colSums(new_count)
  random_data <- as.data.frame(cbind(student_ID, t(rbind(test_score_rd, new_count))))
  ## Numeric of random data
  random_data <- random_data[order(unlist(random_data[2]),decreasing = TRUE),] # Sort student by TS
  random_data[,-1] <- suppressWarnings(apply(random_data[,-1], 2, as.numeric))
  ## Q-SID 
  n_exam <- 1
  random_data <- as.data.frame(random_data)
  Q_SID_list_sync <- Q_SID_synthetic(random_data, threshold_list)
  if (sum(is.na(Q_SID_list_sync$output_df_xlsx[,2])) != n_student){
    n_cohort1 <- length(which(Q_SID_list_sync$output_df_xlsx[,2] == "0.05%"))
    n_cohort2 <- length(which(Q_SID_list_sync$output_df_xlsx[,2] == "0.25%"))
    n_cohort3 <- length(which(Q_SID_list_sync$output_df_xlsx[,2] == "0.65%"))
  } else {
    n_cohort1 <- 0
    n_cohort2 <- 0
    n_cohort3 <- 0
  }
  # FPR_mat[rep, ] <- c(n_cohort1,n_cohort2,n_cohort3)
  # sync_CS_list[[rep]] <- Q_SID_list_sync$CS_identity
  return(list(FPR_vec=c(n_cohort1,n_cohort2,n_cohort3), sync_CS_vec= Q_SID_list_sync$CS_identity, sync_score = random_data))
}

# Function: Parallel FPR analysis 
syn_FPR_paral <- function(my_data, threshold_list, ncores=4){
  # 20240214: Added saving synthetic data to local.
  # RNGkind("L'Ecuyer-CMRG")
  # set.seed(random_seed_syntheticFPR)
  my_data <- my_data[order(unlist(my_data[,2]),decreasing = TRUE),] # Sort student by TS
  # Int the data
  scores <- t(my_data[,3:ncol(my_data)])
  scores[which(scores < 0)] <- 0
  scores <- setNames(data.frame(scores),unlist(my_data[,1],use.names=FALSE))
  n_question <- ncol(my_data) - 2
  n_student <- nrow(my_data)
  student_ID <- unlist(my_data[,1],use.names=FALSE)
  test_score <- round(unlist(my_data[,2],use.names=FALSE), 1)
  no_CS_list <- which(test_score < 0.05*max(test_score))
  
  # scale the data
  scores <- apply(scores, 2, as.numeric) # SyncFPR only happens when numeric input is specified and no character exits, hence this step is necessary
  scale_multiplier <- 100
  scores_multiplied <- scores * scale_multiplier
  test_score_multiplied <- colSums(scores_multiplied)
  my_data_multiplied <- cbind(student_ID, t(rbind(test_score_multiplied, scores_multiplied)))
  
  # Simulation and generate correlation matrix
  n_cluster <- 5
  cluster_size <- floor(length(test_score_multiplied)/n_cluster)
  cluster_assign_tmp <-  c(unlist(lapply(1:(n_cluster-1), function(x){
    rep(x,cluster_size)
  })), rep(n_cluster, length(test_score_multiplied)-cluster_size*(n_cluster-1)))
  cluster_assign <- rep(NaN, length(test_score_multiplied))
  cluster_assign[order(test_score_multiplied, decreasing = TRUE)] <- cluster_assign_tmp
  kmeans_df <- data.frame(test_score = test_score_multiplied, label = factor(cluster_assign))
  
  scores_discrete <- as.matrix((scores_multiplied))
  param <- lapply(1:n_cluster, function(cluser_ind){
    if (length(which(cluster_assign == cluser_ind))==1){
      scores_cur <- as.matrix(scores_discrete[,which(cluster_assign == cluser_ind)])
      NULL
    } else {
      scores_cur <- scores_discrete[,which(cluster_assign == cluser_ind)]
      rownames(scores_discrete) <- NULL
      fit_Gaussian_copula_mnm(scores_cur, zp_cutoff = 0.99,min_nonzero_num = 0)
    }
  })
  
  # Decide the maximum repetitions of simulation based on the training parameters
  max_simu_rep <- round(100000/(n_student)) + 1
  
  # Parallel generation of synthetic exams and run QSID anlaysis to produce FPR
  # RNGkind("L'Ecuyer-CMRG")
  # set.seed(random_seed_syntheticFPR)
  paral_list <- parallel::mclapply(1:max_simu_rep, function(iter){
    run_Q_SID_synthetic(n_question, n_student, n_cluster, cluster_assign, param, scale_multiplier, student_ID, threshold_list)
  }, mc.cores = ncores) 
  FPR_mat <- t(matrix(unlist(lapply(paral_list, function(x){x[[1]]})), nrow=3, ncol=max_simu_rep))
  sync_null_data <- unlist(lapply(paral_list, function(x){x[[2]]}), use.names = FALSE)
  sync_score_list <- lapply(paral_list, function(x){x[[3]]})
  outdf_names <- c("0.04%", "0.20%", "0.56%")
  percent_vec <- c( colSums(FPR_mat[,1:3]) / (max_simu_rep * n_student) * 100)
  names(percent_vec) <- outdf_names
  return(list(percent_vec=percent_vec, sync_null_data=sync_null_data, sync_score_list=sync_score_list))
}


# Function: Main analysis functions (for different class sizes)
Q_SID <- function(is_numeric, my_data, out.directory, course.name= NULL, exam.name = NULL, null_data=null_data, threshold_list){
  # 20240214: Added saving synthetic data to local for analysis. But comment out for website.
  ## Print error message if there are fewer than 25 students
  student_analysis_threshold <- 25
  if(nrow(my_data) < student_analysis_threshold){
    stop("Too few students in the query exam!!!")
  }
  
  ## Load input data 
  exam.name <- gsub("\\s", "", exam.name)
  course.name <- gsub("\\s", "", course.name)
  # setwd(out.directory)
  timecode <- format(Sys.time(), format="%b%d%Y%H%M%S")
  
  my_data <- my_data[order(my_data[,2],decreasing = TRUE),] # Sort student by TS
  scores <- t(my_data[,3:ncol(my_data)])
  scores <- setNames(data.frame(scores),unlist(my_data[,1],use.names=FALSE))
  student_ID <- unlist(my_data[,1],use.names=FALSE)
  test_score <- round(unlist(my_data[,2],use.names=FALSE), 1)
  no_CS_list <- which(test_score < 0.05*max(test_score))
  nstudent <- nrow(my_data)
  
  ## Function: identity score matrix
  identity_matrix <- function(scores){
    mat_iden_exam <- matrix(0, ncol(scores), ncol(scores))
    for (i in 1:ncol(scores)) {
      for (j in i:ncol(scores)) {
        identity_vec <- scores[,i] == scores[,j]
        identity_vec[is.na(identity_vec)] <- FALSE
        mat_iden_exam[i,j] <- sum(as.numeric(identity_vec))
      }
    }
    mat_iden_exam[lower.tri(mat_iden_exam)]  <- t(mat_iden_exam)[lower.tri(mat_iden_exam)]
    diag(mat_iden_exam) <- NaN
    
    return(mat_iden_exam)
  }
  
  ## Function: metric
  metric_5per <- function(score_vec){
    score_vec_rmna <- na.omit(score_vec)
    metric <- max(score_vec_rmna) - quantile(score_vec_rmna, probs=0.50,na.rm=TRUE)
    return(c(metric))
  }
  
  ## Function: local median sliding window
  local_median <- function(metric) {
    local_vec <- rep(0,length(metric))
    if (length(metric) >= student_analysis_threshold) {
      for (k in 1:length(metric)){
        if ((k-15 > 0) & (k+15 <= length(metric))) {
          local_vec[k] <- median(metric[(k-15) :(k+15)])
        } else if ( k <= 15 & k > 7) {
          local_vec[k] <- median(metric[(k-7) :(k+7)])
        } else if ( k <= 7) {
          local_vec[k] <- median(metric[1 :(2*k-1)])
        } else if (k+15 > length(metric) & k+7 <= length(metric)) {
          local_vec[k] <- median(metric[(k-7) :(k+7)])
        }  else{
          local_vec[k] <- median(metric[(2*k-length(metric)) :length(metric)])
        }
      }
    } else {
      stop("Too few students in the query exam!!!")
    }
    return(local_vec)
  }
  
  ## Calculate CS metrics
  mat_iden_exam <- identity_matrix(scores)
  diag(mat_iden_exam) <- NaN
  per5_identity_metric <- apply(mat_iden_exam,1, FUN=metric_5per)
  CS_identity <- per5_identity_metric/local_median(per5_identity_metric)
  CS_identity <- as.numeric(format(round(CS_identity, 2), nsmall = 2))
  
  if (length(no_CS_list)>0 ) {
    CS_identity[no_CS_list] <- NA
    CS_identity_noNA <- CS_identity[-no_CS_list]
  } else  {
    CS_identity_noNA <- CS_identity
  }
  
  ## Complexity Score
  student_n <- ncol(scores)
  question_n <- nrow(scores)
  ident_prop_list <- list()
  for (question in 1:question_n){
    ident_prop_list[[question]] <-  table(unlist(scores[question,]))/student_n # question by student
  }
  ident_prop_vec <- lapply(ident_prop_list,function(x) sum(x^2))
  ident_prop_vec_inv <- log10(1/unlist(ident_prop_vec))
  ident_prop_inv_mean <- mean(ident_prop_vec_inv)
  complex_score <- sum(ident_prop_vec_inv)
  if (ident_prop_inv_mean > 1){
    group_df <- data.frame()
    group_color_vec <- NULL
    max_index_vec <- NULL
    pdf3_indicator <- TRUE
  } else {
    pdf3_indicator <- FALSE
  }
  
  ## Prepare dataframe for xlsx output
  output_matrix <- matrix(0,nrow=length(student_ID),ncol=11)
  cs_order <- order(CS_identity, decreasing = TRUE)
  for (i in 1:length(student_ID)) {
    row_cur <- list()
    row_cur <- list("Student ID"=student_ID[i], "Test Score (TS)"=test_score[i], "TS Rank"=as.integer(i),"Collusion Score (CS)"=CS_identity[i], "CS Rank"=which(cs_order==i))
    IS_order_cur <- order(mat_iden_exam[i,],decreasing = TRUE)
    row_cur$"1st Parter ID" <- student_ID[IS_order_cur[1]]
    row_cur$"Identity Score (IS) with 1st Partner" = mat_iden_exam[i,IS_order_cur[1]]
    row_cur$"1st Parter CS" <- CS_identity[IS_order_cur[1]]
    row_cur$"2nd Parter ID" <- student_ID[IS_order_cur[2]]
    row_cur$"IS with 2nd Partner" = mat_iden_exam[i,IS_order_cur[2]]
    row_cur$"2nd Parter CS" <- CS_identity[IS_order_cur[2]]
    # row_cur$"3rd Parter ID" <- student_ID[IS_order_cur[3]]
    # row_cur$"IS with 3rd Partner" = mat_iden_exam[i,IS_order_cur[3]]
    # row_cur$"3rd Parter CS" <- CS_identity[IS_order_cur[3]]
    # row_cur$"4th Parter ID" <- student_ID[IS_order_cur[4]]
    # row_cur$"IS with 4th Partner" = mat_iden_exam[i,IS_order_cur[4]]
    # row_cur$"4th Parter CS" <- CS_identity[IS_order_cur[4]]
    # row_cur$"5th Parter ID" <- student_ID[IS_order_cur[5]]
    # row_cur$"IS with 5th Partner" = mat_iden_exam[i,IS_order_cur[5]]
    # row_cur$"5th Parter CS" <- CS_identity[IS_order_cur[5]]
    output_matrix[i,] <- unlist(row_cur,use.names = FALSE)
    col_names <- names(row_cur)
    rm(row_cur)
  }
  sort_TS_index <- order(output_matrix[,4],decreasing = TRUE)
  output_df <- data.frame(output_matrix[sort_TS_index,])
  names(output_df) <- col_names
  
  output_df$"Test Score (TS)" <- as.numeric(output_df$"Test Score (TS)")
  output_df$"Collusion Score (CS)" <- as.numeric(output_df$`Collusion Score (CS)`)
  output_df$"Identity Score (IS) with 1st Partner" <- as.numeric(output_df$"Identity Score (IS) with 1st Partner")
  output_df$"1st Parter CS" <- as.numeric(output_df$`1st Parter CS`)
  output_df$"2nd Parter CS" <- as.numeric(output_df$"2nd Parter CS")
  output_df$`TS Rank` <- as.numeric(output_df$`TS Rank`)
  output_df$`CS Rank` <- as.numeric(output_df$`CS Rank`)
  output_df$`IS with 2nd Partner` <- as.numeric(output_df$`IS with 2nd Partner`)
  
  
  ## Decide threshold value for collusion group
  if (nstudent <= 17) {
    thr_vals <- threshold_list[1,-1]
  } else if (nstudent > 17 & nstudent <= 22){
    thr_vals <- threshold_list[2,-1]
  } else if (nstudent > 22 & nstudent <= 27){
    thr_vals <- threshold_list[3,-1]
  } else if (nstudent > 27 & nstudent <= 32){
    thr_vals <- threshold_list[4,-1]
  } else if (nstudent > 32 & nstudent <= 37){
    thr_vals <- threshold_list[5,-1]
  } else if (nstudent > 37 & nstudent <= 42){
    thr_vals <- threshold_list[6,-1]
  } else if (nstudent > 42 & nstudent <= 47){
    thr_vals <- threshold_list[7,-1]
  } else if (nstudent > 47 & nstudent <= 54){
    thr_vals <- threshold_list[8,-1]
  } else if (nstudent > 54 & nstudent <= 64){
    thr_vals <- threshold_list[9,-1]
  } else if (nstudent > 64 & nstudent <= 74){
    thr_vals <- threshold_list[10,-1]
  } else if (nstudent > 74 & nstudent <= 84){
    thr_vals <- threshold_list[11,-1]
  } else if (nstudent > 84 & nstudent <= 94){
    thr_vals <- threshold_list[12,-1]
  } else if (nstudent > 94 & nstudent <= 104){
    thr_vals <- threshold_list[13,-1]
  } else if (nstudent > 104 & nstudent <= 114){
    thr_vals <- threshold_list[14,-1]
  } else if (nstudent > 114 & nstudent <= 124){
    thr_vals <- threshold_list[15,-1]
  } else if (nstudent > 124 & nstudent <= 134){
    thr_vals <- threshold_list[16,-1]
  } else if (nstudent > 134 & nstudent <= 144){
    thr_vals <- threshold_list[17,-1]
  } else if (nstudent > 144 & nstudent <= 154){
    thr_vals <- threshold_list[18,-1]
  } else if (nstudent > 154 & nstudent <= 164){
    thr_vals <- threshold_list[19,-1]
  } else if (nstudent > 164 & nstudent <= 174){
    thr_vals <- threshold_list[20,-1]
  } else if (nstudent > 174 & nstudent <= 184){
    thr_vals <- threshold_list[21,-1]
  } else if (nstudent > 184 & nstudent <= 194){
    thr_vals <- threshold_list[22,-1]
  } else if (nstudent > 194 & nstudent <= 204){
    thr_vals <- threshold_list[23,-1]
  } else if (nstudent > 204 & nstudent <= 214){
    thr_vals <- threshold_list[24,-1]
  } else if (nstudent > 214 & nstudent <= 224){
    thr_vals <- threshold_list[25,-1]
  } else if (nstudent > 224 & nstudent <= 234){
    thr_vals <- threshold_list[26,-1]
  } else if (nstudent > 234 & nstudent <= 244){
    thr_vals <- threshold_list[27,-1]
  } else if (nstudent > 244 & nstudent <= 254){
    thr_vals <- threshold_list[28,-1]
  } else if (nstudent > 254){
    thr_vals <- threshold_list[29,-1]
  }
  thr_vals <- as.numeric(thr_vals)
  
  ## Gnereate collusion groups
  ### Step1
  threshold1 <- thr_vals[2]
  threshold2 <- thr_vals[1]
  
  potential_collusioin_ID <- output_df %>% dplyr::filter( (`1st Parter CS` >= threshold1 | `Collusion Score (CS)` >= threshold1) & (`1st Parter CS` >= threshold2 & `Collusion Score (CS)` >= threshold2)) %>% dplyr::select(c("Student ID" ,"1st Parter ID"))
  # potential_collusioin_ID <- dplyr::select(dplyr::filter(output_df,output_df$`Collusion Score (CS)`>=1.5 & output_df$`1st Parter CS`>=1.23),c("Student ID" ,"1st Parter ID"))
  potential_collusioin_ID_temp <- suppressWarnings(as.matrix(potential_collusioin_ID))
  
  ite = 1
  group_union <- c()
  while (nrow(potential_collusioin_ID_temp) > 0) {
    temp_set <- potential_collusioin_ID_temp[1,]
    
    while(length(intersect(temp_set,potential_collusioin_ID_temp))>0){
      rm_rowindex <- c()
      for (i in 1:nrow(potential_collusioin_ID_temp)) {
        if(length(intersect(temp_set,potential_collusioin_ID_temp[i,])) != 0){
          temp_set <- union(temp_set,potential_collusioin_ID_temp[i,])
          rm_rowindex <- union(rm_rowindex,i)
        }
      }
      potential_collusioin_ID_temp <- potential_collusioin_ID_temp[-rm_rowindex,,drop=FALSE]
    }
    assign(sprintf("group_%s",ite), temp_set)
    names(temp_set) <- rep(sprintf("group_%s",ite), length(temp_set))
    group_union <- c(group_union,temp_set)
    ite = ite + 1
  }
  group_n <- ite - 1
  
  ## Case1: Groups identified
  if (group_n != 0){
    group_union_new <- c()
    for (group_index in 1:group_n) {
      group_cur <- eval(as.name(sprintf("group_%s",group_index)))
      if (!is.null(group_cur)){
        group_res_cur <- setdiff(group_union, eval(as.name(sprintf("group_%s",group_index))))
        group_df_cur <- dplyr::filter(output_df,output_df$`Student ID`%in%group_cur)
        summary_temp <- table(group_df_cur$`2nd Parter ID`)
        new_ID_set <- names(summary_temp[which(table(group_df_cur$`2nd Parter ID`) > 1)])
        new_ID_set <- setdiff(new_ID_set, eval(as.name(sprintf("group_%s",group_index)))) # case: duplicate 2nd partner already in the current group
        if (length(new_ID_set) > 0){
          for (ID in new_ID_set) {
            if(ID %in% group_union){
                ID_original_group_name <- names(group_union[which(group_union == ID)])
                ID_original_group <- eval(as.symbol(ID_original_group_name))
                group_cur <- union(group_cur, ID_original_group)
                if (ID_original_group_name != sprintf("group_%s",group_index)) {
                  assign(ID_original_group_name, NULL)
                }
              }
          }
        }
        assign(sprintf("group_%s",group_index), group_cur)
        names(group_cur) <- rep(sprintf("group_%s",group_index), length(group_cur))
        group_union_new <- c(group_union_new,group_cur)
        rm(group_cur)
      }
    }
    # Formulate output group dataframe
    group_df_vec <- c()
    ID_df_vec <- c()
    CS_df_vec <- c()
    group_index_vec <- c()
    max_index_vec <- c()
    indicator <- 1
    for (group_eval_index in 1:group_n) {
      group_eval_cur <- eval(as.name(sprintf("group_%s",group_eval_index)))
      if (length(group_eval_cur)>1) {
        group_df_vec <- c(group_df_vec,rep(sprintf("group%s",indicator),length(group_eval_cur)))
        ID_df_vec <- c(ID_df_vec,group_eval_cur)
        CS_group_temp <-output_df$`Collusion Score (CS)`[match(group_eval_cur,output_df$`Student ID`)]
        CS_df_vec <- c(CS_df_vec, CS_group_temp)
        group_index_vec <- c(group_index_vec, rep(indicator,length(group_eval_cur)))
        max_index_vec <- c(max_index_vec,group_eval_cur[which(CS_group_temp == max(CS_group_temp))[1]])
        indicator <- indicator + 1
      }
      suppressWarnings(rm(group_eval_cur,CS_group_temp))
    }
    group_decreasing_reorder <- order(output_df$`Collusion Score (CS)`[match(max_index_vec,output_df$`Student ID`)], decreasing = TRUE)
    group_df <- data.frame("Group_disorder"=group_index_vec,"ID"=ID_df_vec,"CS"=CS_df_vec, "Group" = group_index_vec)
    group_n <- length(unique(group_df$Group))
    for (sort_id in 1:group_n){
      g_index <- which(group_df$Group_disorder == sort_id)
      
      group_df$Group[g_index] <- which(group_decreasing_reorder==sort_id)
    }
    group_df <- group_df[order(group_df$Group,-group_df$CS),]
    rownames(group_df) <- c()
    suppressWarnings(rm(group_df_vec,  ID_df_vec,CS_df_vec,group_index_vec))
    getPalette = colorRampPalette(brewer.pal(11, "Set3"))
    color_palette <- getPalette(group_n)
    color_map <- hash::hash(unique(group_df$Group), color_palette)
    group_color_vec <- hash::values(color_map, keys=group_df$Group )
  } else { ## Case2: No groups identified 
    group_df <- data.frame()
    group_color_vec <- NULL
    max_index_vec <- NULL
  }
  
  ## Calculate synthetic FPR
  if (is_numeric){
    RNGkind("L'Ecuyer-CMRG")
    set.seed(2022)
    sync_FPR_result <- syn_FPR_paral(my_data, threshold_list, ncores=8)
    # sync_FPR_result <- syn_FPR(my_data, threshold_list)
    sync_FPR_cum <- cumsum(sync_FPR_result$percent_vec)
    sync_null_data <- sync_FPR_result$sync_null_data
    sync_score_list <- sync_FPR_result$sync_score_list
    # save(sync_score_list, file=sprintf("%s/synthetic_score_list.Rdata", out.directory))
  
    ## Synthetic FPR confidence interval
    sync_FPR_95interval <- lapply(1:3, function(i){
      point_sync_FPR <- sync_FPR_cum[i]/100 # convert percent to digits
      confinterv_left <- point_sync_FPR - 1.96 * sqrt(point_sync_FPR * (1-point_sync_FPR) / length(sync_null_data))
      confinterv_right <- point_sync_FPR + 1.96 * sqrt(point_sync_FPR * (1-point_sync_FPR) / length(sync_null_data))
      return(c("point estimate"=point_sync_FPR, "95% left"=confinterv_left, "95% right"=confinterv_right))
    })
    
    # if (sum(sync_FPR_cum > 0.8) == 0){
    #   removal_group_indicator <- Inf
    #   removal_synthteic_group_pdf_notice <- FALSE
    # } else {
    #   removal_group_indicator <-  min(which(sync_FPR_cum > 0.8))
    #   removal_synthteic_group_pdf_notice <- TRUE
    # }
    removal_group_indicator <- Inf
    removal_synthteic_group_pdf_notice <- FALSE
    pdf_character_indicator <- FALSE
  } else {
    pdf_character_indicator <- TRUE
    removal_group_indicator <- Inf
    removal_synthteic_group_pdf_notice <- FALSE
    sync_null_data <- NULL
    sync_FPR_95interval <- NULL
  }
  
  ## Calculate empirical FPR
  group_n <- length(unique(group_df$Group))
  if (group_n > 0) {
    group_df$empFPR <- NaN
    group_df$synFPR <- NaN
    # If input is character, no synthetic FPR output
    if (pdf_character_indicator){
      for (group_id in 1:group_n){
        max_CS <- max(group_df %>% dplyr::filter(Group == group_id) %>% dplyr::select(CS)) 
        if (max_CS >= thr_vals[2] & max_CS < thr_vals[3]){
          FPR_label <- "0.56%"
        } else if (max_CS >= thr_vals[3] & max_CS < thr_vals[4]){
          FPR_label <- "0.20%"
        } else if (max_CS >= thr_vals[4]){
          FPR_label <- "0.04%"
        }
        group_df$empFPR[which(group_df$Group == group_id)] <- FPR_label
      }
    } else { # If input is not character, synthetic FPR output
      for (group_id in 1:group_n){
        max_CS <- max(group_df %>% dplyr::filter(Group == group_id) %>% dplyr::select(CS)) 
        if (max_CS >= thr_vals[2] & max_CS < thr_vals[3]){
          FPR_label <- "0.56%"
          sync_FPR_cum_cur <-sync_FPR_cum[3]
        } else if (max_CS >= thr_vals[3] & max_CS < thr_vals[4]){
          FPR_label <- "0.20%"
          sync_FPR_cum_cur <-sync_FPR_cum[2]
        } else if (max_CS >= thr_vals[4]){
          FPR_label <- "0.04%"
          sync_FPR_cum_cur <-sync_FPR_cum[1]
        }
        group_df$empFPR[which(group_df$Group == group_id)] <- FPR_label
        group_df$synFPR[which(group_df$Group == group_id)] <- paste(format(round(sync_FPR_cum_cur, 2), nsmall = 2),"%", sep = "")
      }
    }
  } 
  
  # Remove collusion groups according to synthetic FPR
  emp_FPR_label <- c("0.04%", "0.20%", "0.56%")
  if (removal_group_indicator != Inf & group_n > 0) {
    removal_group_label_set <- emp_FPR_label[removal_group_indicator : length(emp_FPR_label)]
    group_df <- group_df %>% filter(!empFPR %in% removal_group_label_set)
  } 
  if (nrow(group_df) > 0){
    group_color_vec <- hash::values(color_map, keys=group_df$Group )
    max_index_vec <- unlist(group_df %>% group_by(Group) %>% top_n(1, CS) %>% ungroup() %>% dplyr::select(ID), use.names = FALSE)
  } else {
    group_color_vec <- NULL
    max_index_vec <- NULL
  }
  
  
  ## Finalize the output xlsx dataframe
  output_df$Group <- rep(NA,nrow(output_df))
  output_df$Group[match(group_df$ID,output_df$`Student ID`)] <-group_df$Group
  output_df$empFPR <- rep(NA,nrow(output_df))
  output_df$empFPR[match(group_df$ID,output_df$`Student ID`)] <-group_df$empFPR
  output_df$synFPR <- rep(NA,nrow(output_df))
  output_df$synFPR[match(group_df$ID,output_df$`Student ID`)] <-group_df$synFPR
  
  output_df_xlsx <- output_df[order(output_df$Group,-output_df$"Collusion Score (CS)"),]
  output_df_xlsx <- output_df_xlsx[c(12,13,14,1:11)]
  # Re-assign column names
  colnames(output_df_xlsx) <- c("Collusion Group",	"Empirical FPR",	"Synthetic FPR",	"Student ID",	"Test Score (TS)",	"TS Rank",	"Collusion Score (CS)",	"CS Rank",	"1st Partner ID",	"Identity Score (IS) with 1st Partner",	"1st Partner CS",	"2nd Partner ID"," IS with 2nd Partner",	"2nd Partner CS")
  return(list(sync_FPR_cum=sync_FPR_cum, sync_FPR_95interval=sync_FPR_95interval, removal_synthteic_group_pdf_notice=removal_synthteic_group_pdf_notice, sync_null_data=sync_null_data, CS_identity_noNA=CS_identity_noNA, complex_score=complex_score,student_ID=student_ID,group_df=group_df,output_df_xlsx=output_df_xlsx,group_color_vec=group_color_vec, timecode= timecode,max_index_vec=max_index_vec,CS_identity=CS_identity,null_data=null_data,mat_iden_exam=mat_iden_exam,scores=scores,pdf3_indicator=pdf3_indicator))
}


# Function: Generate xlsx file
Q_SID_xlsx <- function(output_df_xlsx,out.directory,course.name,exam.name,timecode){
  exam.name <- gsub("\\s", "", exam.name)
  course.name <- gsub("\\s", "", course.name)
  xlsx_file_dir <- sprintf("%s/QSID_output_%s_%s_%s.xlsx",out.directory,course.name,exam.name,timecode)
  xlsx_file_name <- sprintf("QSID_output_%s_%s_%s.xlsx",course.name,exam.name,timecode)
  
  wb_t <- createWorkbook()
  TABLE_COLNAMES_STYLE <- CellStyle(wb_t) + Font(wb_t, isBold=TRUE) +Alignment(wrapText=TRUE, horizontal="ALIGN_RIGHT",vertical="VERTICAL_BOTTOM")
  ws_t <- createSheet(wb_t, sheetName = "Sheet1")
  pct <- CellStyle(wb_t, dataFormat=DataFormat("#,##0.00"))
  dfColIndex <- rep(list(pct), dim(output_df_xlsx)[2]) 
  addDataFrame(output_df_xlsx, sheet = ws_t,
               colnamesStyle = TABLE_COLNAMES_STYLE,
               row.names = FALSE)
  setColumnWidth(sheet = ws_t,colIndex=1:ncol(output_df_xlsx),colWidth = 12)
  # Creating cell style needed to left-justify text.
  cs <- CellStyle(wb_t) + Alignment(horizontal = "ALIGN_RIGHT")
  # Selecting rows to apply cell style to.
  all.rows <- getRows(sheet=ws_t, rowIndex = 1:nrow(output_df_xlsx))
  # Selecting cells within selected rows to apply cell style to.
  all.cells <- getCells(all.rows)
  # Applying cell style to selected cells.
  invisible(lapply(all.cells, setCellStyle, cs))
  saveWorkbook(wb_t,xlsx_file_dir)
  
  return(list(xlsx_file_dir=xlsx_file_dir,xlsx_file_name=xlsx_file_name))
}


# timecode = Q_SID_list$timecode
# max_index_vec = Q_SID_list$max_index_vec
# group_color_vec = Q_SID_list$group_color_vec
# group_df = Q_SID_list$group_df
# scores = Q_SID_list$scores
# mat_iden_exam = Q_SID_list$mat_iden_exam
# is_numeric= INPUT_is_numeric
# exam.number = input_nexam
# sync_FPR_95interval = Q_SID_list$sync_FPR_95interval
# removal_synthteic_group_pdf_notice = Q_SID_list$removal_synthteic_group_pdf_notice
# sync_null_data = Q_SID_list$sync_null_data
# 
# complexity = Q_SID_list$complex_score
# group_df = Q_SID_list$group_df
# 
# CS_identity =  Q_SID_list$CS_identity_noNA
# null_data = null_data_cur
# 
# out.directory = output_dir
# course.name = input_coursename
# exam.name = input_examname
# 
# timecode = Q_SID_list$timecode
# rm_id_list = Q_SID_if_list$rm_id_list



# Function: Generate pdf file
Q_SID_pdf <- function(sync_FPR_95interval, is_numeric, removal_synthteic_group_pdf_notice, sync_null_data, exam.number,complexity, group_df,scores,mat_iden_exam,CS_identity,null_data,max_index_vec,group_color_vec,out.directory,course.name,exam.name,timecode,rm_id_list){
  if (!is.null(exam.name)){
    exam.name <- gsub("\\s", "", exam.name)
  }
  if (!is.null(course.name)){
    course.name <- gsub("\\s", "", course.name)
  }
  report_rmd_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".rmd", sep="")
  report_tex_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".tex", sep="")
  figure1_dir <- sprintf("%s/QSID_histogram_CS_%s.png",out.directory,timecode)
  figure1_sync_dir <- sprintf("%s/QSID_histogramSync_CS_%s.png",out.directory,timecode)
  figure2_dir <- sprintf("%s/QSID_barplot_%s.png",out.directory,timecode)
  report_file_name <- paste("QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  report_file_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  
  # Determine whether sync_null_data exists
  if (! is.null(sync_null_data)){
    xlim_range <- c(min(c(CS_identity, null_data, sync_null_data))-1e-1, max(c(CS_identity, null_data, sync_null_data))+1e-1)
    break_width <- 0.15
    break_vec <- seq(from=xlim_range[1], to=xlim_range[2], by=break_width)
    if (! xlim_range[2] %in% break_vec) {
      break_vec <- c(break_vec, xlim_range[2])
    }
    res <- hist(CS_identity, xlim=xlim_range, breaks = break_vec, plot = FALSE)
    res2 <- hist(null_data, xlim=xlim_range, breaks = break_vec, plot = FALSE)
    res3 <- hist(sync_null_data, xlim=xlim_range, breaks = break_vec, plot = FALSE)
    ylim_range <- c(0, 5+max(c(res$counts, ceiling(res2$counts* (length(CS_identity) / length(null_data))), ceiling(res3$counts* (length(CS_identity) / length(sync_null_data))))))
    colors <- c("query exam"="#40E0D0", "proctored control exams" = "#F08080", "synthetic control exams" = "#F1D47E")
    df <- data.frame(CS = c(CS_identity,null_data),label = c(rep("query exam",length(CS_identity)),rep("proctored control exams", length(null_data))))
    p1 <- print(ggplot(df, aes(x=CS, fill=label))+
                  # geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",binwidth=0.1, alpha=0.6)+
                  # geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",binwidth=0.1, alpha=0.6)+
                  geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",breaks=break_vec, alpha=0.6)+
                  geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",breaks=break_vec, alpha=0.6)+
                  scale_fill_manual(values = colors, name="") +
                  ylim(ylim_range) +
                  labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
                  theme_light() +
                  theme(legend.text=element_text(size=14),
                        axis.text=element_text(size=14),
                        axis.title=element_text(size=14,face="bold"),
                        legend.position="bottom"))
    df_sync <- data.frame(CS = c(CS_identity,sync_null_data),label = factor(c(rep("query exam",length(CS_identity)),rep("synthetic control exams", length(sync_null_data)))))
    p1_sync <- print(ggplot(df_sync, aes(x=CS))+
                       # geom_histogram(data=subset(df_sync,df_sync$label == 'query exam'),aes(y=..count.., fill="query exam"),color="#e9ecef", binwidth=0.1, alpha=0.6)+
                       # geom_histogram(data=subset(df_sync,df_sync$label == 'synthetic control exams'),aes(y=..count.. * (length(CS_identity) / length(sync_null_data)), fill="synthetic control exams"),color="#e9ecef", binwidth=0.1, alpha=0.6)+
                       geom_histogram(data=subset(df_sync,df_sync$label == 'query exam'),aes(y=..count.., fill="query exam"),color="#e9ecef", breaks=break_vec, alpha=0.6)+
                       geom_histogram(data=subset(df_sync,df_sync$label == 'synthetic control exams'),aes(y=..count.. * (length(CS_identity) / length(sync_null_data)), fill="synthetic control exams"),color="#e9ecef", breaks=break_vec, alpha=0.6)+
                       scale_fill_manual(values = colors, name="") +
                       ylim(ylim_range) +
                       labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
                       theme_light() +
                       theme(legend.text=element_text(size=14),
                             axis.text=element_text(size=14),
                             axis.title=element_text(size=14,face="bold"),
                             legend.position="bottom"))
    p1_combine <- ggpubr::ggarrange(p1, p1_sync, labels=c("A","B"), ncol=2, common.legend = TRUE, legend="bottom", font.label = list(size = 22))
    ggsave(figure1_dir, 
           plot = p1_combine, # or give ggplot object name as in myPlot,
           width = 15, height = 10, 
           units = "in", # other options c("in", "cm", "mm"), 
           dpi = 300,
           bg="white")
  } else {
    df <- data.frame(CS = c(CS_identity,null_data),label = c(rep("query exam",length(CS_identity)),rep("proctored control exams", length(null_data))))
    p1 <- print(ggplot(df, aes(x=CS))+
                  geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",binwidth=0.2, alpha=0.6)+
                  geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",binwidth=0.2, alpha=0.6)+
                  scale_fill_manual("", values=c("#F08080", "#40E0D0")) + # manually assign histogram fill colors
                  labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
                  theme_light() +
                  theme(legend.text=element_text(size=14),
                        axis.text=element_text(size=14),
                        axis.title=element_text(size=14,face="bold")))
    
    
    ggsave(figure1_dir, 
           plot = p1, # or give ggplot object name as in myPlot,
           width = 10, height = 10, 
           units = "in", # other options c("in", "cm", "mm"), 
           dpi = 300)
  }
  
  student_TS_rank <- 1:length(CS_identity)
  p2 <-   print(data.frame(CS_value = CS_identity, student = student_TS_rank) %>%
                  ggplot( aes(x=factor(student), y=CS_value)) +
                  # geom_bar(color="white", fill="blue",stat = "identity") +
                  geom_bar(fill="lightblue",stat = "identity") +
                  
                  labs(x="Student rank by test score", y = "Collusiion Score") +
                  scale_x_discrete(breaks = student_TS_rank[c(T,F,F,F,F,F,F,F,F,F)])+
                  theme(axis.text.x = element_text( angle=45,size=14),
                        axis.text.y = element_text( size=14),
                        axis.title=element_text(size=14,face="bold")))
  
  ggsave(figure2_dir,
         plot = p2, # or give ggplot object name as in myPlot,
         width = 10, height = 10,
         units = "in", # other options c("in", "cm", "mm"),
         dpi = 300)
  
  if (! is.null(max_index_vec) ){
    IS_plot_index <- max_index_vec
    figure3_list <- vector( length=length(IS_plot_index))
    for (index in IS_plot_index){
      figure3_list[which(IS_plot_index==index)] <- sprintf("%s/QSID_histogram_IS_%d_%s.png",out.directory,which(IS_plot_index==index),timecode)
      if (substring(group_df$empFPR[which(group_df$ID == index)], 1, 1) == "<"){
        p <- suppressWarnings(print(data.frame(IS = mat_iden_exam[which(names(scores)==index),]) %>%
                                      ggplot(aes(x=IS))+
                                      geom_bar(aes(y=..count..),fill="#69b3a2",color="#e9ecef",binwidth=1, alpha=0.6)+
                                      stat_bin(binwidth=1,aes(y=..count.., label=..count..), geom="text", vjust=-.5) +
                                      ggtitle(sprintf("IS Histogram for Collusion Group %s: Student %s (CS=%s; empFPR%s)",group_df$Group[which(group_df$ID == index)],index, format(round(CS_identity[which(names(scores)==index)], 2), nsmall = 2),group_df$empFPR[which(group_df$ID == index)]))+
                                      # scale_fill_manual("", values=c("#F08080", "#40E0D0")) + # manually assign histogram fill colors
                                      labs(x="Number of Identical Question Scores between Students Pairs", y = "Frequency")+
                                      theme(plot.title = element_text(size=14),
                                            axis.text=element_text(size=14),
                                            axis.title=element_text(size=14,face="bold")),
                                    legend.text=element_text(size=14)))
      } else {
        p <- suppressWarnings(print(data.frame(IS = mat_iden_exam[which(names(scores)==index),]) %>%
                                      ggplot(aes(x=IS))+
                                      geom_bar(aes(y=..count..),fill="#69b3a2",color="#e9ecef",binwidth=1, alpha=0.6)+
                                      stat_bin(binwidth=1,aes(y=..count.., label=..count..), geom="text", vjust=-.5) +
                                      ggtitle(sprintf("IS Histogram for Collusion Group %s: Student %s (CS=%s; empFPR=%s)",group_df$Group[which(group_df$ID == index)],index, format(round(CS_identity[which(names(scores)==index)], 2), nsmall = 2),group_df$empFPR[which(group_df$ID == index)]))+
                                      # scale_fill_manual("", values=c("#F08080", "#40E0D0")) + # manually assign histogram fill colors
                                      labs(x="Number of Identical Question Scores between Students Pairs", y = "Frequency")+
                                      theme(plot.title = element_text(size=14),
                                            axis.text=element_text(size=14),
                                            axis.title=element_text(size=14,face="bold")),
                                    legend.text=element_text(size=14)))
      }
      
      suppressWarnings( ggsave(figure3_list[which(IS_plot_index==index)],
                               plot = p, # or give ggplot object name as in myPlot,
                               width = 10, height = 10,
                               units = "in", # other options c("in", "cm", "mm"),
                               dpi = 300))
    }
  }
  
  ## Write rmd file
  ## Title
  cat("---\n", file = report_rmd_dir)
  cat("title: \"Q-SID REPORT\"\n", file = report_rmd_dir, append=TRUE)
  cat("output:\n",file = report_rmd_dir, append=TRUE)
  cat("  pdf_document:\n",file = report_rmd_dir, append=TRUE)
  cat("    latex_engine: xelatex\n",file = report_rmd_dir, append=TRUE)
  cat("header-includes:\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{fontspec}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\setmainfont{Arial}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n- \\usepackage{makecell}\n- \\usepackage{xcolor}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage[normalem]{ulem}\n- \\usepackage{xcolor}\n- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n- \\usepackage[normalem]{ulem}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{setspace}\n- \\setstretch{0.9}\n- \\usepackage{titling}\n- \\setlength{\\droptitle}{-5.5em}\n",file = report_rmd_dir, append=TRUE)
  
  cat("fontsize: 11pt\n",file = report_rmd_dir, append=TRUE)
  cat("geometry: \"left=0.8in,right=0.8in,top=0.75in,bottom=0.75in\"\n",file = report_rmd_dir, append=TRUE)
  cat("linestretch: 1.06\n",file = report_rmd_dir, append=TRUE)
  cat("--- \n", file = report_rmd_dir, append=TRUE)
  
  ## Exam name and Course
  if (is_numeric == TRUE){
    char_is_numeric <- "Yes"
  } else {
    char_is_numeric <- "No"
  }
  cat("\\vspace{-5truemm}\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Course:} ",as.character(course.name),"\\hfill", "\\textbf{Numeric questions scores only?} ",as.character(char_is_numeric), "\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Query Exam:} ", as.character(exam.name), "\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\\textbf{\\# Students:} ", ncol(scores), "\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{\\# Students:} ", ncol(scores), "\\hfill", "\\textbf{\\# Exams:} ",as.integer(exam.number) ,"\\hfill \\textbf{\\# Questions:} ",nrow(scores) ,"\\hfill \\textbf{Complexity:} ",as.character(round(complexity,1)) ,"\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\vspace{7truemm}\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
  
  # ## Chunk: Distribution of CS
  # cat("\n\\normalsize\n", file = report_rmd_dir, append=TRUE)
  # cat("\n\\noindent1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to that for nineteen proctored exams presumed to have suffered no collusion.\n", file = report_rmd_dir, append=TRUE)
  # cat("\nEach student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. The histogram below compares the frequency of CSs for the class who took the Query Exam(s) vs the CSs from a control set of strictly proctored exams for classes of the same size. Query Exams that have suffered significant collusion have more students with high CS values compared to the strictly proctored exams. \n ", file = report_rmd_dir, append=TRUE)
  # # cat("\n![](",eval(figure1_dir),"){width=100%,height=40pt}\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n```{r , echo=FALSE,  out.height = '60%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  # cat("knitr::include_graphics(eval(figure1_dir))\n",file = report_rmd_dir, append=TRUE)
  # cat("```\n",file = report_rmd_dir, append=TRUE)
  
  # ## Chunk: Distribution of CS Plan1
  if (! is.null(sync_null_data)){
    cat("\n\\noindent\\textbf{1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to those for two independent negative controls: an Empirical Control and a Synthetic Control}\n", file = report_rmd_dir, append=TRUE)
    cat("\nEach student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. Query Exams that have suffered significant collusion have more students with high CS values compared to both negative controls.\n ", file = report_rmd_dir, append=TRUE)
    cat("\nA. left, the Empirical Control is the distribution of CSs from multiple strictly proctored real exams in which students are presumed not to have colluded. For query exams with <250 students, the real exam data is down sampled to approximate the number of students in the query exam.\n ", file = report_rmd_dir, append=TRUE)
    cat("\nB. right, the Synthetic Control is the distribution of CSs from many in silico exams that combined represent over 100,000 students. Each in silico exam replicates the number of students and questions for the query exam and closely approximates the distributions of question and test scores. The in silico question scores of each student are generated such that they are independent of those of other individual students.\n ", file = report_rmd_dir, append=TRUE)
  } else {
    cat("\n\\noindent\\textbf{1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to that for an empirically derived negative control}\n", file = report_rmd_dir, append=TRUE)
    cat("\nEach student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. Query Exams that have suffered significant collusion have more students with high CS values compared to the Empirical Control.\n ", file = report_rmd_dir, append=TRUE)
    cat("\nThe Empirical Control is the distribution of CSs from multiple strictly proctored real exams in which students are presumed not to have colluded. For query exams with <250 students, the real exam data is down sampled to approximate the number of students in the query exam.\n ", file = report_rmd_dir, append=TRUE)
  }
  # cat("\n![](",eval(figure1_dir),"){width=100%,height=40pt}\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n```{r , echo=FALSE,  out.height = '50%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  cat("knitr::include_graphics(eval(figure1_dir))\n",file = report_rmd_dir, append=TRUE)
  cat("```\n",file = report_rmd_dir, append=TRUE)
  
  ## Chunk: Distribution of CS Plan2
  # cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\noindent1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to that for nineteen proctored exams presumed to have suffered no collusion.\n", file = report_rmd_dir, append=TRUE)
  # cat("\nEach student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. The histogram below compares the frequency of CSs for the class who took the Query Exam(s) vs the CSs from a control set of strictly proctored exams for classes of the same size. Query Exams that have suffered significant collusion have more students with high CS values compared to the strictly proctored exams. \n ", file = report_rmd_dir, append=TRUE)
  # # cat("\n![](",eval(figure1_dir),"){width=100%,height=40pt}\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n```{r , echo=FALSE,  out.height = '60%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  # cat("knitr::include_graphics(eval(figure1_dir))\n",file = report_rmd_dir, append=TRUE)
  # cat("```\n",file = report_rmd_dir, append=TRUE)
  # cat("\n\\textbf{A. Empirical control.} The empirical control is the distribution of CSs from data of multiple strictly proctored real exams in which students are presumed not to have colluded. For query exams with <250 students, the real exam data is down sampled to approximate the number of students in the query exam. \\textbf{B. Synthetic control.} The synthetic control is the distribution of CSs from many in silico exams that combined represent over 100,000 students. Each in silico exam replicates the number of students and questions for the query exam and closely approximates the distributions of question and test scores. The in silico question scores of each student are generated such that they are independent of those of other individual students.\n ", file = report_rmd_dir, append=TRUE)
  
  ## Chunk: Add colored tables
  cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\noindent\\textbf{2. Table for Collusion Groups}\n ",file = report_rmd_dir, append=TRUE)
  
  if (! is.null(sync_null_data)){
    cat("\nStudents are arranged into groups based on higher than usual identity in question scores on their exams. The resulting Collusion Groups are ranked by the CS of the group member with the largest CS. Each Collusion Group is assigned two independently derived false positive rates (FPRs) based on the percentage of students that are found with similarly high CSs in the Empirical Control or in the Synthetic Control.\n", file = report_rmd_dir, append=TRUE)
  } else {
    cat("\nStudents are arranged into groups based on higher than usual identity in question scores on their exams. The resulting Collusion Groups are ranked by the CS of the group member with the largest CS. Each Collusion Group is assigned an Empirical false positive rate (FPR) based on the percentage of students that are found with similarly high CSs in the Empirical Control.\n", file = report_rmd_dir, append=TRUE)
  }  
  cat("\nCollusion Group membership is not direct evidence of collusion. The written exam answers of group members must be examined in detail to determine if collusion has occurred, see the Q-SID guide for further explanation.\n", file = report_rmd_dir, append=TRUE)
  if (!is.null(rm_id_list)) {
    cat("\n\\color{red}Two or more rows in the input data have identical student IDs, or one or more rows have no ID. All such data were removed prior to analysis. Please correct the input data and reanalyze to ensure a complete result. The data removed had the following IDs\n", file = report_rmd_dir, append=TRUE)
    cat("\n```{r, echo=FALSE}\n",file = report_rmd_dir, append=TRUE)
    # cat("cat(red(dp_id_list))\n",file = report_rmd_dir, append=TRUE)
    cat("print(rm_id_list)\n",file = report_rmd_dir, append=TRUE)
    cat("```",file = report_rmd_dir, append=TRUE)
  }
  cat("\n\\color{black}\n", file = report_rmd_dir, append=TRUE)
  
  if (is.null(group_color_vec)  & is.null(max_index_vec)) {
    cat("\nNo Collusion Groups have been identified for this query exam because no students have CSs typically associated with collusion.\n", file = report_rmd_dir, append=TRUE)
  } else {
    # If synthetic cumulative FPR > 0.8%, print out this notice.
    if (removal_synthteic_group_pdf_notice == TRUE){
      cat("\n\\color{red}One or more of the FPR bins had a Synthetic FPR > 0.8%. Collusion Groups for these FPR bins have been omitted.\n", file = report_rmd_dir, append=TRUE)
      cat("\n\\color{black}\n", file = report_rmd_dir, append=TRUE)
    }
    if (! is.null(sync_null_data)){
      cat("\n```{r,echo=FALSE}\n",file = report_rmd_dir, append=TRUE)
      cat("group_df %>% dplyr::select(\"Group\", \"empFPR\", \"synFPR\", \"ID\", \"CS\") %>% \n",file = report_rmd_dir, append=TRUE)
      cat(" \tkbl(booktabs = T, linesep = \"\",align='rrrrr', longtable = TRUE) %>% kable_paper(full_width = F) %>%\n",file = report_rmd_dir, append=TRUE)
      cat(" \tcolumn_spec(1:5, color = \"black\",background = group_color_vec)\n", file = report_rmd_dir, append=TRUE)
      cat("```",file = report_rmd_dir, append=TRUE)
    } else {
      cat("\n```{r,echo=FALSE}\n",file = report_rmd_dir, append=TRUE)
      cat("group_df %>% dplyr::select(\"Group\", \"empFPR\", \"ID\", \"CS\") %>% \n",file = report_rmd_dir, append=TRUE)
      cat(" \tkbl(booktabs = T, linesep = \"\",align='rrrr', longtable = TRUE) %>% kable_paper(full_width = F) %>%\n",file = report_rmd_dir, append=TRUE)
      cat(" \tcolumn_spec(1:4, color = \"black\",background = group_color_vec)\n", file = report_rmd_dir, append=TRUE)
      cat("```",file = report_rmd_dir, append=TRUE)
    }
  }
  cat("\nThe 95% confidence limits for the FPRs are as follows.\n", file = report_rmd_dir, append=TRUE)
  # sync_FPR_95interval <- Q_SID_list$sync_FPR_95interval
  sync_FPR_95interval_df <- data.frame(t(matrix(unlist(sync_FPR_95interval), nrow=3, ncol=3)))
  sync_paste_vec <- paste(format(round(sync_FPR_95interval_df[,1]*100, 3), nsmall = 3), "% (+/- ", format(round((sync_FPR_95interval_df[,3] - sync_FPR_95interval_df[,1])*100, 3), nsmall = 3) , "%)", sep="")
  emp_pastevec <- c("0.037% (+/- 0.036%)", "0.203% (+/- 0.085%)", "0.555% (+/- 0.140%)")
  confid_df <- data.frame("FPR Bin"=c("0.04%", "0.20%", "0.56%"), "Empirical FPR"=emp_pastevec, "Synthetic FPR"=sync_paste_vec)
  # cat("\n```{r, echo=FALSE, comment=NA}\n",file = report_rmd_dir, append=TRUE)
  # cat("print(confid_df, row.names = FALSE)\n",file = report_rmd_dir, append=TRUE)
  # cat("```",file = report_rmd_dir, append=TRUE)
  cat("\nFPR Bin\\quad\\quad Empirical FPR\\quad\\quad\\quad\\quad\\quad Synthetic FPR\n", file = report_rmd_dir, append=TRUE)
  cat(sprintf("\n0.04%%\\quad\\quad\\quad 0.037%% (+/- 0.036%%)\\quad\\quad %s\n", confid_df[1,3]), file = report_rmd_dir, append=TRUE)
  cat(sprintf("\n0.20%%\\quad\\quad\\quad 0.203%% (+/- 0.085%%)\\quad\\quad %s\n", confid_df[2,3]), file = report_rmd_dir, append=TRUE)
  cat(sprintf("\n0.56%%\\quad\\quad\\quad 0.555%% (+/- 0.140%%)\\quad\\quad %s\n", confid_df[3,3]), file = report_rmd_dir, append=TRUE)
  
  
  ## Chunk: Barplot of CSs Ranked by Test Score
  cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\noindent\\textbf{3. Bar Graph of CSs Ranked by Student Test Score}\n", file = report_rmd_dir, append=TRUE)
  cat("\nStudents are arranged by test score, with the highest scoring student to the left, rank = 1. The height of the bars show the CS for each student.\n ", file = report_rmd_dir, append=TRUE)
  cat("\n\n```{r , echo=FALSE,  out.width = '100%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  cat("knitr::include_graphics(eval(figure2_dir))\n",file = report_rmd_dir, append=TRUE)
  cat("```\n",file = report_rmd_dir, append=TRUE)
  # cat("\n![](",eval(figure2_dir),"){width=100%}\n",sep="",file = report_rmd_dir, append=TRUE)
  
  ## Chunk: histograms of Groups
  if (! is.null(max_index_vec) ){
    cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
    cat("\n\\noindent\\textbf{4. Histograms of Identity Scores (ISs) for one member of each Collusion Group}\n", file = report_rmd_dir, append=TRUE)
    cat("\nThe Identity Score (IS) is the number of question scores that are identical between a pair of students. For each group, ISs are calculated between the group member with the highest CS and all other students who took the exam(s). Histograms of the frequency of ISs are shown below, one for each group. Pairs that include another member of the Collusion Group have higher ISs than pairs that include other students. As a result, pairs for which both members are part of the Collusion Group appear as outliers to the right of the main distribution.\n\n", file = report_rmd_dir, append=TRUE)
    cat("\n\\bigskip\n",sep="",file = report_rmd_dir, append=TRUE)
    
    cat("```{r, echo=FALSE,out.width=\"49%\",out.height=\"30%\",fig.show='hold',fig.align='center'}\n",file = report_rmd_dir, append=TRUE)
    cat("knitr::include_graphics(figure3_list)\n",file = report_rmd_dir, append=TRUE)
    cat("```",file = report_rmd_dir, append=TRUE)
    
  }
  suppressMessages(rmarkdown::render(report_rmd_dir, rmarkdown::pdf_document(latex_engine = "xelatex")))
  suppressWarnings(do.call(file.remove, list(report_rmd_dir,report_tex_dir,figure1_dir,figure2_dir)))
  if (! is.null(max_index_vec) ){
    suppressWarnings(do.call(file.remove, list(figure3_list)))
  }
  
  return(list(report_file_name=report_file_name,report_file_dir = report_file_dir))
}

# Function: Generate pdf file (Low complexity 8-15 warning)
Q_SID_pdf_warning1 <- function(sync_FPR_95interval, is_numeric, removal_synthteic_group_pdf_notice, sync_null_data, exam.number,complexity, group_df,scores,mat_iden_exam,CS_identity,null_data,max_index_vec,group_color_vec,out.directory,course.name,exam.name,timecode,rm_id_list){
  if (!is.null(exam.name)){
    exam.name <- gsub("\\s", "", exam.name)
  }
  if (!is.null(course.name)){
    course.name <- gsub("\\s", "", course.name)
  }
  report_rmd_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".rmd", sep="")
  report_tex_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".tex", sep="")
  figure1_dir <- sprintf("%s/QSID_histogram_CS_%s.png",out.directory,timecode)
  figure2_dir <- sprintf("%s/QSID_barplot_%s.png",out.directory,timecode)
  report_file_name <- paste("QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  report_file_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  
  # Determine whether sync_null_data exists
  if (! is.null(sync_null_data)){
    xlim_range <- c(min(c(CS_identity, null_data, sync_null_data))-1e-1, max(c(CS_identity, null_data, sync_null_data))+1e-1)
    break_width <- 0.15
    break_vec <- seq(from=xlim_range[1], to=xlim_range[2], by=break_width)
    if (! xlim_range[2] %in% break_vec) {
      break_vec <- c(break_vec, xlim_range[2])
    }
    res <- hist(CS_identity, xlim=xlim_range, breaks = break_vec, plot = FALSE)
    res2 <- hist(null_data, xlim=xlim_range, breaks = break_vec, plot = FALSE)
    res3 <- hist(sync_null_data, xlim=xlim_range, breaks = break_vec, plot = FALSE)
    ylim_range <- c(0, 5+max(c(res$counts, ceiling(res2$counts* (length(CS_identity) / length(null_data))), ceiling(res3$counts* (length(CS_identity) / length(sync_null_data))))))
    colors <- c("query exam"="#40E0D0", "proctored control exams" = "#F08080", "synthetic control exams" = "#F1D47E")
    df <- data.frame(CS = c(CS_identity,null_data),label = c(rep("query exam",length(CS_identity)),rep("proctored control exams", length(null_data))))
    p1 <- print(ggplot(df, aes(x=CS, fill=label))+
                  # geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",binwidth=0.1, alpha=0.6)+
                  # geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",binwidth=0.1, alpha=0.6)+
                  geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",breaks=break_vec, alpha=0.6)+
                  geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",breaks=break_vec, alpha=0.6)+
                  scale_fill_manual(values = colors, name="") +
                  ylim(ylim_range) +
                  labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
                  theme_light() +
                  theme(legend.text=element_text(size=14),
                        axis.text=element_text(size=14),
                        axis.title=element_text(size=14,face="bold"),
                        legend.position="bottom"))
    df_sync <- data.frame(CS = c(CS_identity,sync_null_data),label = factor(c(rep("query exam",length(CS_identity)),rep("synthetic control exams", length(sync_null_data)))))
    p1_sync <- print(ggplot(df_sync, aes(x=CS))+
                       # geom_histogram(data=subset(df_sync,df_sync$label == 'query exam'),aes(y=..count.., fill="query exam"),color="#e9ecef", binwidth=0.1, alpha=0.6)+
                       # geom_histogram(data=subset(df_sync,df_sync$label == 'synthetic control exams'),aes(y=..count.. * (length(CS_identity) / length(sync_null_data)), fill="synthetic control exams"),color="#e9ecef", binwidth=0.1, alpha=0.6)+
                       geom_histogram(data=subset(df_sync,df_sync$label == 'query exam'),aes(y=..count.., fill="query exam"),color="#e9ecef", breaks=break_vec, alpha=0.6)+
                       geom_histogram(data=subset(df_sync,df_sync$label == 'synthetic control exams'),aes(y=..count.. * (length(CS_identity) / length(sync_null_data)), fill="synthetic control exams"),color="#e9ecef", breaks=break_vec, alpha=0.6)+
                       scale_fill_manual(values = colors, name="") +
                       ylim(ylim_range) +
                       labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
                       theme_light() +
                       theme(legend.text=element_text(size=14),
                             axis.text=element_text(size=14),
                             axis.title=element_text(size=14,face="bold"),
                             legend.position="bottom"))
    p1_combine <- ggpubr::ggarrange(p1, p1_sync, labels=c("A","B"), ncol=2, common.legend = TRUE, legend="bottom", font.label = list(size = 22))
    ggsave(figure1_dir, 
           plot = p1_combine, # or give ggplot object name as in myPlot,
           width = 15, height = 10, 
           units = "in", # other options c("in", "cm", "mm"), 
           dpi = 300,
           bg="white")
  } else {
    df <- data.frame(CS = c(CS_identity,null_data),label = c(rep("query exam",length(CS_identity)),rep("proctored control exams", length(null_data))))
    p1 <- print(ggplot(df, aes(x=CS))+
                  geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",binwidth=0.2, alpha=0.6)+
                  geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",binwidth=0.2, alpha=0.6)+
                  scale_fill_manual("", values=c("#F08080", "#40E0D0")) + # manually assign histogram fill colors
                  labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
                  theme_light() +
                  theme(legend.text=element_text(size=14),
                        axis.text=element_text(size=14),
                        axis.title=element_text(size=14,face="bold")))
    
    
    ggsave(figure1_dir, 
           plot = p1, # or give ggplot object name as in myPlot,
           width = 10, height = 10, 
           units = "in", # other options c("in", "cm", "mm"), 
           dpi = 300)
  }
  
  student_TS_rank <- 1:length(CS_identity)
  p2 <-   print(data.frame(CS_value = CS_identity, student = student_TS_rank) %>%
                  ggplot( aes(x=factor(student), y=CS_value)) +
                  # geom_bar(color="white", fill="blue",stat = "identity") +
                  geom_bar(fill="lightblue",stat = "identity") +
                  
                  labs(x="Student rank by test score", y = "Collusiion Score") +
                  scale_x_discrete(breaks = student_TS_rank[c(T,F,F,F,F,F,F,F,F,F)])+
                  theme(axis.text.x = element_text( angle=45,size=14),
                        axis.text.y = element_text( size=14),
                        axis.title=element_text(size=14,face="bold")))
  
  ggsave(figure2_dir,
         plot = p2, # or give ggplot object name as in myPlot,
         width = 10, height = 10,
         units = "in", # other options c("in", "cm", "mm"),
         dpi = 300)
  
  if (! is.null(max_index_vec) ){
    IS_plot_index <- max_index_vec
    figure3_list <- vector( length=length(IS_plot_index))
    for (index in IS_plot_index){
      figure3_list[which(IS_plot_index==index)] <- sprintf("%s/QSID_histogram_IS_%d_%s.png",out.directory,which(IS_plot_index==index),timecode)
      if (substring(group_df$empFPR[which(group_df$ID == index)], 1, 1) == "<"){
        p <- suppressWarnings(print(data.frame(IS = mat_iden_exam[which(names(scores)==index),]) %>%
                                      ggplot(aes(x=IS))+
                                      geom_bar(aes(y=..count..),fill="#69b3a2",color="#e9ecef",binwidth=1, alpha=0.6)+
                                      stat_bin(binwidth=1,aes(y=..count.., label=..count..), geom="text", vjust=-.5) +
                                      ggtitle(sprintf("IS Histogram for Collusion Group %s: Student %s (CS=%s; empFPR%s)",group_df$Group[which(group_df$ID == index)],index, format(round(CS_identity[which(names(scores)==index)], 2), nsmall = 2),group_df$empFPR[which(group_df$ID == index)]))+
                                      # scale_fill_manual("", values=c("#F08080", "#40E0D0")) + # manually assign histogram fill colors
                                      labs(x="Number of Identical Question Scores between Students Pairs", y = "Frequency")+
                                      theme(plot.title = element_text(size=14),
                                            axis.text=element_text(size=14),
                                            axis.title=element_text(size=14,face="bold")),
                                    legend.text=element_text(size=14)))
      } else {
        p <- suppressWarnings(print(data.frame(IS = mat_iden_exam[which(names(scores)==index),]) %>%
                                      ggplot(aes(x=IS))+
                                      geom_bar(aes(y=..count..),fill="#69b3a2",color="#e9ecef",binwidth=1, alpha=0.6)+
                                      stat_bin(binwidth=1,aes(y=..count.., label=..count..), geom="text", vjust=-.5) +
                                      ggtitle(sprintf("IS Histogram for Collusion Group %s: Student %s (CS=%s; empFPR=%s)",group_df$Group[which(group_df$ID == index)],index, format(round(CS_identity[which(names(scores)==index)], 2), nsmall = 2),group_df$empFPR[which(group_df$ID == index)]))+
                                      # scale_fill_manual("", values=c("#F08080", "#40E0D0")) + # manually assign histogram fill colors
                                      labs(x="Number of Identical Question Scores between Students Pairs", y = "Frequency")+
                                      theme(plot.title = element_text(size=14),
                                            axis.text=element_text(size=14),
                                            axis.title=element_text(size=14,face="bold")),
                                    legend.text=element_text(size=14)))
      }
      
      suppressWarnings( ggsave(figure3_list[which(IS_plot_index==index)],
                               plot = p, # or give ggplot object name as in myPlot,
                               width = 10, height = 10,
                               units = "in", # other options c("in", "cm", "mm"),
                               dpi = 300))
    }
  }
  
  ## Write rmd file
  ## Title
  cat("---\n", file = report_rmd_dir)
  cat("title: \"Q-SID REPORT\"\n", file = report_rmd_dir, append=TRUE)
  cat("output:\n",file = report_rmd_dir, append=TRUE)
  cat("  pdf_document:\n",file = report_rmd_dir, append=TRUE)
  cat("    latex_engine: xelatex\n",file = report_rmd_dir, append=TRUE)
  cat("header-includes:\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{fontspec}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\setmainfont{Arial}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n- \\usepackage{makecell}\n- \\usepackage{xcolor}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage[normalem]{ulem}\n- \\usepackage{xcolor}\n- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n- \\usepackage[normalem]{ulem}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{setspace}\n- \\setstretch{0.9}\n- \\usepackage{titling}\n- \\setlength{\\droptitle}{-5.5em}\n",file = report_rmd_dir, append=TRUE)
  
  # cat("fontsize: 12pt\n",file = report_rmd_dir, append=TRUE)
  # cat("geometry: \"left=0.8in,right=0.8in,top=0.75in,bottom=0.75in\"\n",file = report_rmd_dir, append=TRUE)
  # cat("--- \n", file = report_rmd_dir, append=TRUE)
  # 
  # ## Exam name and Course
  # cat("\\vspace{-5truemm}\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\\textbf{Course:} ",as.character(course.name),"\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\\textbf{Query Exam:} ", as.character(exam.name), "\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\\textbf{\\# Students:} ", ncol(scores), "\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\\textbf{\\# Exams:} ",as.integer(exam.number) ,"\\hfill \\textbf{\\# Questions:} ",nrow(scores) ,"\\hfill \\textbf{Complexity:} ",as.character(round(complexity,1)) ,"\n",sep="",file = report_rmd_dir, append=TRUE)
  # 
  # ## Chunk: Distribution of CS
  # cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\noindent1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to that for nineteen proctored exams presumed to have suffered no collusion.\n", file = report_rmd_dir, append=TRUE)
  # cat("\nEach student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. The histogram below compares the frequency of CSs for the class who took the Query Exam(s) vs the CSs from a control set of strictly proctored exams for classes of the same size. Query Exams that have suffered significant collusion have more students with high CS values compared to the strictly proctored exams. \n ", file = report_rmd_dir, append=TRUE)
  # # cat("\n![](",eval(figure1_dir),"){width=100%,height=40pt}\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n```{r , echo=FALSE,  out.height = '60%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  # cat("knitr::include_graphics(eval(figure1_dir))\n",file = report_rmd_dir, append=TRUE)
  # cat("```\n",file = report_rmd_dir, append=TRUE)
  
  cat("fontsize: 11pt\n",file = report_rmd_dir, append=TRUE)
  cat("geometry: \"left=0.8in,right=0.8in,top=0.75in,bottom=0.75in\"\n",file = report_rmd_dir, append=TRUE)
  cat("linestretch: 1.06\n",file = report_rmd_dir, append=TRUE)
  cat("--- \n", file = report_rmd_dir, append=TRUE)
  
  ## Exam name and Course
  if (is_numeric == TRUE){
    char_is_numeric <- "Yes"
  } else {
    char_is_numeric <- "No"
  }
  cat("\\vspace{-5truemm}\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Course:} ",as.character(course.name),"\\hfill", "\\textbf{Numeric questions scores only?} ",as.character(char_is_numeric), "\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Query Exam:} ", as.character(exam.name), "\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\\textbf{\\# Students:} ", ncol(scores), "\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{\\# Students:} ", ncol(scores), "\\hfill", "\\textbf{\\# Exams:} ",as.integer(exam.number) ,"\\hfill \\textbf{\\# Questions:} ",nrow(scores) ,"\\hfill \\textbf{Complexity:} ",as.character(round(complexity,1)) ,"\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\vspace{7truemm}\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
  
  # ## Chunk: Distribution of CS Plan1
  if (! is.null(sync_null_data)){
    cat("\n\\noindent\\textbf{1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to those for two independent negative controls: an Empirical Control and a Synthetic Control}\n", file = report_rmd_dir, append=TRUE)
    cat("\nEach student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. Query Exams that have suffered significant collusion have more students with high CS values compared to both negative controls.\n ", file = report_rmd_dir, append=TRUE)
    cat("\nA. left, the Empirical Control is the distribution of CSs from multiple strictly proctored real exams in which students are presumed not to have colluded. For query exams with <250 students, the real exam data is down sampled to approximate the number of students in the query exam.\n ", file = report_rmd_dir, append=TRUE)
    cat("\nB. right, the Synthetic Control is the distribution of CSs from many in silico exams that combined represent over 100,000 students. Each in silico exam replicates the number of students and questions for the query exam and closely approximates the distributions of question and test scores. The in silico question scores of each student are generated such that they are independent of those of other individual students.\n ", file = report_rmd_dir, append=TRUE)
  } else {
    cat("\n\\noindent\\textbf{1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to that for an empirically derived negative control}\n", file = report_rmd_dir, append=TRUE)
    cat("\nEach student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. Query Exams that have suffered significant collusion have more students with high CS values compared to the Empirical Control.\n ", file = report_rmd_dir, append=TRUE)
    cat("\nThe Empirical Control is the distribution of CSs from multiple strictly proctored real exams in which students are presumed not to have colluded. For query exams with <250 students, the real exam data is down sampled to approximate the number of students in the query exam.\n ", file = report_rmd_dir, append=TRUE)
  }
  # cat("\n![](",eval(figure1_dir),"){width=100%,height=40pt}\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n```{r , echo=FALSE,  out.height = '50%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  cat("knitr::include_graphics(eval(figure1_dir), error = FALSE)\n",file = report_rmd_dir, append=TRUE)
  # 20240523: add error=FALSE to tackle the bug occured in knitr new version
  # cat("knitr::include_graphics(eval(figure1_dir))\n",file = report_rmd_dir, append=TRUE)
  cat("```\n",file = report_rmd_dir, append=TRUE)
  
  
  ## Chunk: Add colored tables
  cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\noindent\\textbf{2. Table for Collusion Groups}\n ",file = report_rmd_dir, append=TRUE)
  if (! is.null(sync_null_data)){
    cat("\nStudents are arranged into groups based on higher than usual identity in question scores on their exams. The resulting Collusion Groups are ranked by the CS of the group member with the largest CS. Each Collusion Group is assigned two independently derived false positive rates (FPRs) based on the percentage of students that are found with similarly high CSs in the Empirical Control or in the Synthetic Control.\n", file = report_rmd_dir, append=TRUE)
  } else {
    cat("\nStudents are arranged into groups based on higher than usual identity in question scores on their exams. The resulting Collusion Groups are ranked by the CS of the group member with the largest CS. Each Collusion Group is assigned an Empirical false positive rates (FPR) based on the percentage of students that are found with similarly high CSs in the Empirical Control.\n", file = report_rmd_dir, append=TRUE)
  }  
  if (!is.null(rm_id_list)) {
    cat("\n\\color{red}Two or more rows in the input data have identical student IDs, or one or more rows have no ID. All such data were removed prior to analysis. Please correct the input data and reanalyze to ensure a complete result. The data removed had the following IDs\n", file = report_rmd_dir, append=TRUE)
    cat("\n```{r, echo=FALSE}\n",file = report_rmd_dir, append=TRUE)
    # cat("cat(red(dp_id_list))\n",file = report_rmd_dir, append=TRUE)
    cat("print(rm_id_list)\n",file = report_rmd_dir, append=TRUE)
    cat("```",file = report_rmd_dir, append=TRUE)
  }
  cat("\n\\color{black}\n", file = report_rmd_dir, append=TRUE)
  
  if (is.null(group_color_vec)  & is.null(max_index_vec)) {
    cat("\n\\color{red}Please note that your query exam(s)’ Complexity is lower than is required to maximally detect Collusion. Ideally the Complexity of exams should be at least 15. Please see the Q-SID guide for suggestions on increasing the number of question scores and exam Complexity, including combining multiple exams from the same class.\n", file = report_rmd_dir, append=TRUE)
    cat("\n\\color{black}\n", file = report_rmd_dir, append=TRUE)
    cat("\nNo Collusion Groups have been identified for this query exam because no students have CSs typically associated with collusion.\n", file = report_rmd_dir, append=TRUE)
  } else {
    cat("\n\\color{red}Please note that your query exam(s)’ Complexity is lower than is required to maximally detect Collusion. Ideally the Complexity of exams should be at least 15. Please see the Q-SID guide for suggestions on increasing the number of question scores and exam Complexity, including combining multiple exams from the same class.\n", file = report_rmd_dir, append=TRUE)
    # If synthetic cumulative FPR > 0.8%, print out this notice.
    if (removal_synthteic_group_pdf_notice == TRUE){
      cat("\n\\color{red}One or more of the FPR bins had a Synthetic FPR > 0.8%. Collusion Groups for these FPR bins have been omitted.\n", file = report_rmd_dir, append=TRUE)
    }
    cat("\n\\color{black}\n", file = report_rmd_dir, append=TRUE)
    if (! is.null(sync_null_data)){
      cat("\n```{r,echo=FALSE}\n",file = report_rmd_dir, append=TRUE)
      cat("group_df %>% dplyr::select(\"Group\", \"empFPR\", \"synFPR\", \"ID\", \"CS\") %>% \n",file = report_rmd_dir, append=TRUE)
      cat(" \tkbl(booktabs = T, linesep = \"\",align='rrrrr', longtable = TRUE) %>% kable_paper(full_width = F) %>%\n",file = report_rmd_dir, append=TRUE)
      cat(" \tcolumn_spec(1:5, color = \"black\",background = group_color_vec)\n", file = report_rmd_dir, append=TRUE)
      cat("```",file = report_rmd_dir, append=TRUE)
      cat("\nThe 95% confidence limits for the FPRs are as follows.\n", file = report_rmd_dir, append=TRUE)
      # sync_FPR_95interval <- Q_SID_list$sync_FPR_95interval
      sync_FPR_95interval_df <- data.frame(t(matrix(unlist(sync_FPR_95interval), nrow=3, ncol=3)))
      sync_paste_vec <- paste(format(round(sync_FPR_95interval_df[,1]*100, 3), nsmall = 3), "% (+/- ", format(round((sync_FPR_95interval_df[,3] - sync_FPR_95interval_df[,1])*100, 3), nsmall = 3) , "%)", sep="")
      emp_pastevec <- c("0.037% (+/- 0.036%)", "0.203% (+/- 0.085%)", "0.555% (+/- 0.140%)")
      confid_df <- data.frame("FPR Bin"=c("0.04%", "0.20%", "0.56%"), "Empirical FPR"=emp_pastevec, "Synthetic FPR"=sync_paste_vec)
      # cat("\n```{r, echo=FALSE, comment=NA}\n",file = report_rmd_dir, append=TRUE)
      # cat("print(confid_df, row.names = FALSE)\n",file = report_rmd_dir, append=TRUE)
      # cat("```",file = report_rmd_dir, append=TRUE)
      cat("\nFPR Bin\\quad\\quad Empirical FPR\\quad\\quad\\quad\\quad\\quad Synthetic FPR\n", file = report_rmd_dir, append=TRUE)
      cat(sprintf("\n0.04%%\\quad\\quad\\quad 0.037%% (+/- 0.036%%)\\quad\\quad %s\n", confid_df[1,3]), file = report_rmd_dir, append=TRUE)
      cat(sprintf("\n0.20%%\\quad\\quad\\quad 0.203%% (+/- 0.085%%)\\quad\\quad %s\n", confid_df[2,3]), file = report_rmd_dir, append=TRUE)
      cat(sprintf("\n0.56%%\\quad\\quad\\quad 0.555%% (+/- 0.140%%)\\quad\\quad %s\n", confid_df[3,3]), file = report_rmd_dir, append=TRUE)
      
    } else {
      cat("\n```{r,echo=FALSE}\n",file = report_rmd_dir, append=TRUE)
      cat("group_df %>% dplyr::select(\"Group\", \"empFPR\", \"ID\", \"CS\") %>% \n",file = report_rmd_dir, append=TRUE)
      cat(" \tkbl(booktabs = T, linesep = \"\",align='rrrr', longtable = TRUE) %>% kable_paper(full_width = F) %>%\n",file = report_rmd_dir, append=TRUE)
      cat(" \tcolumn_spec(1:4, color = \"black\",background = group_color_vec)\n", file = report_rmd_dir, append=TRUE)
      cat("```",file = report_rmd_dir, append=TRUE)
      cat("\nThe 95% confidence limits for the FPRs are as follows.\n", file = report_rmd_dir, append=TRUE)
      cat("\nFPR Bin\\quad\\quad Empirical FPR\n", file = report_rmd_dir, append=TRUE)
      cat("\n0.04%%\\quad\\quad\\quad 0.037%% (+/- 0.036%%)\n", file = report_rmd_dir, append=TRUE)
      cat("\n0.20%%\\quad\\quad\\quad 0.203%% (+/- 0.085%%)\n", file = report_rmd_dir, append=TRUE)
      cat("\n0.56%%\\quad\\quad\\quad 0.555%% (+/- 0.140%%)\n", file = report_rmd_dir, append=TRUE)
      
    }
  }
  
  ## Chunk: Barplot of CSs Ranked by Test Score
  cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\noindent\\textbf{3. Bar Graph of CSs Ranked by Student Test Score}\n", file = report_rmd_dir, append=TRUE)
  cat("\nStudents are arranged by test score, with the highest scoring student to the left, rank = 1. The height of the bars show the CS for each student.\n ", file = report_rmd_dir, append=TRUE)
  cat("\n```{r , echo=FALSE,  out.width = '100%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  # 20240523: add error=FALSE to tackle the bug occured in knitr new version
  cat("knitr::include_graphics(eval(figure2_dir), error = FALSE)\n",file = report_rmd_dir, append=TRUE)
  cat("```\n",file = report_rmd_dir, append=TRUE)
  # cat("\n![](",eval(figure2_dir),"){width=100%}\n",sep="",file = report_rmd_dir, append=TRUE)
  
  ## Chunk: histograms of Groups
  if (! is.null(max_index_vec) ){
    cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
    cat("\n\\noindent\\textbf{4. Histograms of Identity Scores (ISs) for one member of each Collusion Group}\n", file = report_rmd_dir, append=TRUE)
    cat("\nThe Identity Score (IS) is the number of question scores that are identical between a pair of students. For each group, ISs are calculated between the group member with the highest CS and all other students who took the exam(s).  Histograms of the frequency of ISs are shown below, one for each group. Pairs that include another member of the Collusion Group have higher ISs than pairs that include other students. As a result, pairs for which both members are part of the Collusion Group appear as outliers to the right of the main distribution.\n\n", file = report_rmd_dir, append=TRUE)
    cat("\n\\bigskip\n",sep="",file = report_rmd_dir, append=TRUE)
    
    cat("```{r, echo=FALSE,out.width=\"49%\",out.height=\"30%\",fig.show='hold',fig.align='center'}\n",file = report_rmd_dir, append=TRUE)
    # 20240523: add error=FALSE to tackle the bug occured in knitr new version
    cat("knitr::include_graphics(figure3_list, error=FALSE)\n",file = report_rmd_dir, append=TRUE)
    cat("```",file = report_rmd_dir, append=TRUE)
    
  }
  suppressMessages(rmarkdown::render(report_rmd_dir, rmarkdown::pdf_document(latex_engine = "xelatex")))
  suppressWarnings(do.call(file.remove, list(report_rmd_dir,report_tex_dir,figure1_dir,figure2_dir)))
  if (! is.null(max_index_vec) ){
    suppressWarnings(do.call(file.remove, list(figure3_list)))
  }
  
  return(list(report_file_name=report_file_name,report_file_dir = report_file_dir))
}


# FunctioGenerate pdf file (Low complexity <8/few questions exams)
Q_SID_pdf2 <- function(is_numeric, scores, exam.number,complexity,out.directory,course.name,exam.name,timecode){
  if (!is.null(exam.name)){
    exam.name <- gsub("\\s", "", exam.name)
  }
  if (!is.null(course.name)){
    course.name <- gsub("\\s", "", course.name)
  }
  report_rmd_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".rmd", sep="")
  report_tex_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".tex", sep="")
  figure1_dir <- sprintf("%s/QSID_histogram_CS_%s.png",out.directory,timecode)
  figure2_dir <- sprintf("%s/QSID_barplot_%s.png",out.directory,timecode)
  report_file_name <- paste("QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  report_file_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  
  # xlim_range <- c(min(c(CS_identity, null_data, sync_null_data))-1e-1, max(c(CS_identity, null_data, sync_null_data))+1e-1)
  # break_width <- 0.15
  # break_vec <- seq(from=xlim_range[1], to=xlim_range[2], by=break_width)
  # if (! xlim_range[2] %in% break_vec) {
  #   break_vec <- c(break_vec, xlim_range[2])
  # }
  # res <- hist(CS_identity, xlim=xlim_range, breaks = break_vec, plot = FALSE)
  # res2 <- hist(null_data, xlim=xlim_range, breaks = break_vec, plot = FALSE)
  # res3 <- hist(sync_null_data, xlim=xlim_range, breaks = break_vec, plot = FALSE)
  # ylim_range <- c(0, 5+max(c(res$counts, ceiling(res2$counts* (length(CS_identity) / length(null_data))), ceiling(res3$counts* (length(CS_identity) / length(sync_null_data))))))
  # colors <- c("query exam"="#40E0D0", "proctored control exams" = "#F08080", "synthetic control exams" = "#F1D47E")
  # df <- data.frame(CS = c(CS_identity,null_data),label = c(rep("query exam",length(CS_identity)),rep("proctored control exams", length(null_data))))
  # p1 <- print(ggplot(df, aes(x=CS, fill=label))+
  #               # geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",binwidth=0.1, alpha=0.6)+
  #               # geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",binwidth=0.1, alpha=0.6)+
  #               geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",breaks=break_vec, alpha=0.6)+
  #               geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",breaks=break_vec, alpha=0.6)+
  #               scale_fill_manual(values = colors, name="") +
  #               ylim(ylim_range) +
  #               labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
  #               theme_light() +
  #               theme(legend.text=element_text(size=14),
  #                     axis.text=element_text(size=14),
  #                     axis.title=element_text(size=14,face="bold"),
  #                     legend.position="bottom"))
  # df_sync <- data.frame(CS = c(CS_identity,sync_null_data),label = factor(c(rep("query exam",length(CS_identity)),rep("synthetic control exams", length(sync_null_data)))))
  # p1_sync <- print(ggplot(df_sync, aes(x=CS))+
  #                    # geom_histogram(data=subset(df_sync,df_sync$label == 'query exam'),aes(y=..count.., fill="query exam"),color="#e9ecef", binwidth=0.1, alpha=0.6)+
  #                    # geom_histogram(data=subset(df_sync,df_sync$label == 'synthetic control exams'),aes(y=..count.. * (length(CS_identity) / length(sync_null_data)), fill="synthetic control exams"),color="#e9ecef", binwidth=0.1, alpha=0.6)+
  #                    geom_histogram(data=subset(df_sync,df_sync$label == 'query exam'),aes(y=..count.., fill="query exam"),color="#e9ecef", breaks=break_vec, alpha=0.6)+
  #                    geom_histogram(data=subset(df_sync,df_sync$label == 'synthetic control exams'),aes(y=..count.. * (length(CS_identity) / length(sync_null_data)), fill="synthetic control exams"),color="#e9ecef", breaks=break_vec, alpha=0.6)+
  #                    scale_fill_manual(values = colors, name="") +
  #                    ylim(ylim_range) +
  #                    labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
  #                    theme_light() +
  #                    theme(legend.text=element_text(size=14),
  #                          axis.text=element_text(size=14),
  #                          axis.title=element_text(size=14,face="bold"),
  #                          legend.position="bottom"))
  # p1_combine <- ggpubr::ggarrange(p1, p1_sync, labels=c("A","B"), ncol=2, common.legend = TRUE, legend="bottom", font.label = list(size = 22))
  # ggsave(figure1_dir, 
  #        plot = p1_combine, # or give ggplot object name as in myPlot,
  #        width = 15, height = 10, 
  #        units = "in", # other options c("in", "cm", "mm"), 
  #        dpi = 300,
  #        bg="white")
  # 
  # student_TS_rank <- 1:length(CS_identity)
  # p2 <-   print(data.frame(CS_value = CS_identity, student = student_TS_rank) %>%
  #                 ggplot( aes(x=factor(student), y=CS_value)) +
  #                 # geom_bar(color="white", fill="blue",stat = "identity") +
  #                 geom_bar(fill="lightblue",stat = "identity") +
  #                 
  #                 labs(x="Student rank by test score", y = "Collusiion Score") +
  #                 scale_x_discrete(breaks = student_TS_rank[c(T,F,F,F,F,F,F,F,F,F)])+
  #                 theme(axis.text.x = element_text( angle=45,size=14),
  #                       axis.text.y = element_text( size=14),
  #                       axis.title=element_text(size=14,face="bold")))
  # 
  # ggsave(figure2_dir,
  #        plot = p2, # or give ggplot object name as in myPlot,
  #        width = 10, height = 10,
  #        units = "in", # other options c("in", "cm", "mm"),
  #        dpi = 300)
  
  ## Write rmd file
  ## Title
  cat("---\n", file = report_rmd_dir)
  cat("title: \"Q-SID REPORT\"\n", file = report_rmd_dir, append=TRUE)
  cat("output:\n",file = report_rmd_dir, append=TRUE)
  cat("  pdf_document:\n",file = report_rmd_dir, append=TRUE)
  cat("    latex_engine: xelatex\n",file = report_rmd_dir, append=TRUE)
  cat("header-includes:\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{fontspec}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\setmainfont{Arial}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n- \\usepackage{makecell}\n- \\usepackage{xcolor}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage[normalem]{ulem}\n- \\usepackage{xcolor}\n- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n- \\usepackage[normalem]{ulem}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{setspace}\n- \\setstretch{0.9}\n- \\usepackage{titling}\n- \\setlength{\\droptitle}{-5.5em}\n",file = report_rmd_dir, append=TRUE)
  
  cat("fontsize: 11pt\n",file = report_rmd_dir, append=TRUE)
  cat("geometry: \"left=0.8in,right=0.8in,top=0.75in,bottom=0.75in\"\n",file = report_rmd_dir, append=TRUE)
  cat("linestretch: 1.06\n",file = report_rmd_dir, append=TRUE)
  cat("--- \n", file = report_rmd_dir, append=TRUE)
  
  ## Exam name and Course
  cat("\\vspace{-5truemm}\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Course:} ",as.character(course.name),"\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Query Exam:} ", as.character(exam.name), "\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\\textbf{\\# Students:} ", ncol(scores), "\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{\\# Students:} ", ncol(scores), "\\hfill", "\\textbf{\\# Exams:} ",as.integer(exam.number) ,"\\hfill \\textbf{\\# Questions:} ",nrow(scores) ,"\\hfill \\textbf{Complexity:} ",as.character(round(complexity,1)) ,"\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\vspace{7truemm}\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
  
  # ## Chunk: Distribution of CS
  # cat("\n\\normalsize\n", file = report_rmd_dir, append=TRUE)
  # cat("\n\\noindent1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to that for nineteen proctored exams presumed to have suffered no collusion.\n", file = report_rmd_dir, append=TRUE)
  # cat("\nEach student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. The histogram below compares the frequency of CSs for the class who took the Query Exam(s) vs the CSs from a control set of strictly proctored exams for classes of the same size. Query Exams that have suffered significant collusion have more students with high CS values compared to the strictly proctored exams. \n ", file = report_rmd_dir, append=TRUE)
  # # cat("\n![](",eval(figure1_dir),"){width=100%,height=40pt}\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n```{r , echo=FALSE,  out.height = '60%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  # cat("knitr::include_graphics(eval(figure1_dir))\n",file = report_rmd_dir, append=TRUE)
  # cat("```\n",file = report_rmd_dir, append=TRUE)
 
  cat("\n\\color{red}The query exam(s)’ have too few question scores and/or too low a Complexity to reliably determine collusion. Q-SID requires a minimum of 20 question scores and a Complexity of at least 10. Please see the Q-SID guide for suggestions on increasing the number of question scores and exam Complexity, including combining multiple exams from the same class. Ideally, an exam or combination of exams should have at least 40 question scores and a Complexity of 15 or more.\n", file = report_rmd_dir, append=TRUE)
  cat("\n\\color{black}\n", file = report_rmd_dir, append=TRUE)
  
  ## Chunk: Add colored tables
  # cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\noindent\\textbf{2. Table for Collusion Groups}\n ",file = report_rmd_dir, append=TRUE)
  # cat("\nStudents are arranged into groups based on higher than usual identity in question scores on their exams. The resulting Collusion Groups are ranked by the CS of the group member with the largest CS. Collusion Group membership is not direct evidence of collusion. The written exam answers of group members must be examined in detail to determine if collusion has occurred, see the Q-SID guide for further explanation.\n", file = report_rmd_dir, append=TRUE)
  # cat("\n\\color{red}The query exam(s)’ have too few question scores and/or too low a Complexity to reliably determine collusion. Q-SID requires a minimum of 20 question scores and a Complexity of at least 10. Please see the Q-SID guide for suggestions on increasing the number of question scores and exam Complexity, including combining multiple exams from the same class. Ideally, an exam or combination of exams should have at least 40 question scores and a Complexity of 15 or more.\n", file = report_rmd_dir, append=TRUE)
  
  suppressMessages(rmarkdown::render(report_rmd_dir, rmarkdown::pdf_document(latex_engine = "xelatex")))
  suppressWarnings(do.call(file.remove, list(report_rmd_dir,report_tex_dir,figure1_dir,figure2_dir)))
  
  return(list(report_file_name=report_file_name,report_file_dir = report_file_dir))
}

# Function: Generate pdf file (High complexity exams)
Q_SID_pdf3 <- function(is_numeric, scores, exam.number,complexity,out.directory,course.name,exam.name,timecode){
  if (!is.null(exam.name)){
    exam.name <- gsub("\\s", "", exam.name)
  }
  if (!is.null(course.name)){
    course.name <- gsub("\\s", "", course.name)
  }
  report_rmd_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".rmd", sep="")
  report_tex_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".tex", sep="")
  figure1_dir <- sprintf("%s/QSID_histogram_CS_%s.png",out.directory,timecode)
  figure2_dir <- sprintf("%s/QSID_barplot_%s.png",out.directory,timecode)
  report_file_name <- paste("QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  report_file_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  
  # xlim_range <- c(min(c(CS_identity, null_data, sync_null_data))-1e-1, max(c(CS_identity, null_data, sync_null_data))+1e-1)
  # break_width <- 0.15
  # break_vec <- seq(from=xlim_range[1], to=xlim_range[2], by=break_width)
  # if (! xlim_range[2] %in% break_vec) {
  #   break_vec <- c(break_vec, xlim_range[2])
  # }
  # res <- hist(CS_identity, xlim=xlim_range, breaks = break_vec, plot = FALSE)
  # res2 <- hist(null_data, xlim=xlim_range, breaks = break_vec, plot = FALSE)
  # res3 <- hist(sync_null_data, xlim=xlim_range, breaks = break_vec, plot = FALSE)
  # ylim_range <- c(0, 5+max(c(res$counts, ceiling(res2$counts* (length(CS_identity) / length(null_data))), ceiling(res3$counts* (length(CS_identity) / length(sync_null_data))))))
  # colors <- c("query exam"="#40E0D0", "proctored control exams" = "#F08080", "synthetic control exams" = "#F1D47E")
  # df <- data.frame(CS = c(CS_identity,null_data),label = c(rep("query exam",length(CS_identity)),rep("proctored control exams", length(null_data))))
  # p1 <- print(ggplot(df, aes(x=CS, fill=label))+
  #               # geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",binwidth=0.1, alpha=0.6)+
  #               # geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",binwidth=0.1, alpha=0.6)+
  #               geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",breaks=break_vec, alpha=0.6)+
  #               geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",breaks=break_vec, alpha=0.6)+
  #               scale_fill_manual(values = colors, name="") +
  #               ylim(ylim_range) +
  #               labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
  #               theme_light() +
  #               theme(legend.text=element_text(size=14),
  #                     axis.text=element_text(size=14),
  #                     axis.title=element_text(size=14,face="bold"),
  #                     legend.position="bottom"))
  # df_sync <- data.frame(CS = c(CS_identity,sync_null_data),label = factor(c(rep("query exam",length(CS_identity)),rep("synthetic control exams", length(sync_null_data)))))
  # p1_sync <- print(ggplot(df_sync, aes(x=CS))+
  #                    # geom_histogram(data=subset(df_sync,df_sync$label == 'query exam'),aes(y=..count.., fill="query exam"),color="#e9ecef", binwidth=0.1, alpha=0.6)+
  #                    # geom_histogram(data=subset(df_sync,df_sync$label == 'synthetic control exams'),aes(y=..count.. * (length(CS_identity) / length(sync_null_data)), fill="synthetic control exams"),color="#e9ecef", binwidth=0.1, alpha=0.6)+
  #                    geom_histogram(data=subset(df_sync,df_sync$label == 'query exam'),aes(y=..count.., fill="query exam"),color="#e9ecef", breaks=break_vec, alpha=0.6)+
  #                    geom_histogram(data=subset(df_sync,df_sync$label == 'synthetic control exams'),aes(y=..count.. * (length(CS_identity) / length(sync_null_data)), fill="synthetic control exams"),color="#e9ecef", breaks=break_vec, alpha=0.6)+
  #                    scale_fill_manual(values = colors, name="") +
  #                    ylim(ylim_range) +
  #                    labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
  #                    theme_light() +
  #                    theme(legend.text=element_text(size=14),
  #                          axis.text=element_text(size=14),
  #                          axis.title=element_text(size=14,face="bold"),
  #                          legend.position="bottom"))
  # p1_combine <- ggpubr::ggarrange(p1, p1_sync, labels=c("A","B"), ncol=2, common.legend = TRUE, legend="bottom", font.label = list(size = 22))
  # ggsave(figure1_dir, 
  #        plot = p1_combine, # or give ggplot object name as in myPlot,
  #        width = 15, height = 10, 
  #        units = "in", # other options c("in", "cm", "mm"), 
  #        dpi = 300,
  #        bg="white")
  # 
  # student_TS_rank <- 1:length(CS_identity)
  # p2 <-   print(data.frame(CS_value = CS_identity, student = student_TS_rank) %>%
  #                 ggplot( aes(x=factor(student), y=CS_value)) +
  #                 # geom_bar(color="white", fill="blue",stat = "identity") +
  #                 geom_bar(fill="lightblue",stat = "identity") +
  #                 
  #                 labs(x="Student rank by test score", y = "Collusiion Score") +
  #                 scale_x_discrete(breaks = student_TS_rank[c(T,F,F,F,F,F,F,F,F,F)])+
  #                 theme(axis.text.x = element_text( angle=45,size=14),
  #                       axis.text.y = element_text( size=14),
  #                       axis.title=element_text(size=14,face="bold")))
  # 
  # ggsave(figure2_dir,
  #        plot = p2, # or give ggplot object name as in myPlot,
  #        width = 10, height = 10,
  #        units = "in", # other options c("in", "cm", "mm"),
  #        dpi = 300)
  
  # if (! is.null(max_index_vec) ){
  #   IS_plot_index <- max_index_vec
  #   figure3_list <- vector( length=length(IS_plot_index))
  #   for (index in IS_plot_index){
  #     figure3_list[which(IS_plot_index==index)] <- sprintf("%s/QSID_histogram_IS_%d_%s.png",out.directory,which(IS_plot_index==index),timecode)
  #     if (substring(group_df$empFPR[which(group_df$ID == index)], 1, 1) == "<"){
  #       p <- suppressWarnings(print(data.frame(IS = mat_iden_exam[which(names(scores)==index),]) %>%
  #                                     ggplot(aes(x=IS))+
  #                                     geom_bar(aes(y=..count..),fill="#69b3a2",color="#e9ecef",binwidth=1, alpha=0.6)+
  #                                     stat_bin(binwidth=1,aes(y=..count.., label=..count..), geom="text", vjust=-.5) +
  #                                     ggtitle(sprintf("IS Histogram for Collusion Group %s: Student %s (CS=%s; empFPR%s)",group_df$Group[which(group_df$ID == index)],index, format(round(CS_identity[which(names(scores)==index)], 2), nsmall = 2),group_df$empFPR[which(group_df$ID == index)]))+
  #                                     # scale_fill_manual("", values=c("#F08080", "#40E0D0")) + # manually assign histogram fill colors
  #                                     labs(x="Number of Identical Question Scores between Students Pairs", y = "Frequency")+
  #                                     theme(plot.title = element_text(size=14),
  #                                           axis.text=element_text(size=14),
  #                                           axis.title=element_text(size=14,face="bold")),
  #                                   legend.text=element_text(size=14)))
  #     } else {
  #       p <- suppressWarnings(print(data.frame(IS = mat_iden_exam[which(names(scores)==index),]) %>%
  #                                     ggplot(aes(x=IS))+
  #                                     geom_bar(aes(y=..count..),fill="#69b3a2",color="#e9ecef",binwidth=1, alpha=0.6)+
  #                                     stat_bin(binwidth=1,aes(y=..count.., label=..count..), geom="text", vjust=-.5) +
  #                                     ggtitle(sprintf("IS Histogram for Collusion Group %s: Student %s (CS=%s; empFPR=%s)",group_df$Group[which(group_df$ID == index)],index, format(round(CS_identity[which(names(scores)==index)], 2), nsmall = 2),group_df$empFPR[which(group_df$ID == index)]))+
  #                                     # scale_fill_manual("", values=c("#F08080", "#40E0D0")) + # manually assign histogram fill colors
  #                                     labs(x="Number of Identical Question Scores between Students Pairs", y = "Frequency")+
  #                                     theme(plot.title = element_text(size=14),
  #                                           axis.text=element_text(size=14),
  #                                           axis.title=element_text(size=14,face="bold")),
  #                                   legend.text=element_text(size=14)))
  #     }
  #     
  #     suppressWarnings( ggsave(figure3_list[which(IS_plot_index==index)],
  #                              plot = p, # or give ggplot object name as in myPlot,
  #                              width = 10, height = 10,
  #                              units = "in", # other options c("in", "cm", "mm"),
  #                              dpi = 300))
  #   }
  # }
  
  ## Write rmd file
  ## Title
  cat("---\n", file = report_rmd_dir)
  cat("title: \"Q-SID REPORT\"\n", file = report_rmd_dir, append=TRUE)
  cat("output:\n",file = report_rmd_dir, append=TRUE)
  cat("  pdf_document:\n",file = report_rmd_dir, append=TRUE)
  cat("    latex_engine: xelatex\n",file = report_rmd_dir, append=TRUE)
  cat("header-includes:\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{fontspec}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\setmainfont{Arial}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n- \\usepackage{makecell}\n- \\usepackage{xcolor}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage[normalem]{ulem}\n- \\usepackage{xcolor}\n- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n- \\usepackage[normalem]{ulem}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{setspace}\n- \\setstretch{0.9}\n- \\usepackage{titling}\n- \\setlength{\\droptitle}{-5.5em}\n",file = report_rmd_dir, append=TRUE)
  
  cat("fontsize: 11pt\n",file = report_rmd_dir, append=TRUE)
  cat("geometry: \"left=0.8in,right=0.8in,top=0.75in,bottom=0.75in\"\n",file = report_rmd_dir, append=TRUE)
  cat("linestretch: 1.06\n",file = report_rmd_dir, append=TRUE)
  cat("--- \n", file = report_rmd_dir, append=TRUE)
  
  ## Exam name and Course
  cat("\\vspace{-5truemm}\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Course:} ",as.character(course.name),"\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Query Exam:} ", as.character(exam.name), "\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\\textbf{\\# Students:} ", ncol(scores), "\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{\\# Students:} ", ncol(scores), "\\hfill", "\\textbf{\\# Exams:} ",as.integer(exam.number) ,"\\hfill \\textbf{\\# Questions:} ",nrow(scores) ,"\\hfill \\textbf{Complexity:} ",as.character(round(complexity,1)) ,"\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\vspace{7truemm}\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
  
  # # ## Chunk: Distribution of CS Plan1
  # cat("\n\\noindent\\textbf{1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to those for two independent negative controls: an Empirical Control and a Synthetic Control}\n", file = report_rmd_dir, append=TRUE)
  # cat("\nEach student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. Query Exams that have suffered significant collusion have more students with high CS values compared to both negative controls.\n ", file = report_rmd_dir, append=TRUE)
  # cat("\nA. left, the Empirical Control is the distribution of CSs from multiple strictly proctored real exams in which students are presumed not to have colluded. For query exams with <250 students, the real exam data is down sampled to approximate the number of students in the query exam.\n ", file = report_rmd_dir, append=TRUE)
  # cat("\nB. right, the Synthetic Control is the distribution of CSs from many in silico exams that combined represent over 100,000 students. Each in silico exam replicates the number of students and questions for the query exam and closely approximates the distributions of question and test scores. The in silico question scores of each student are generated such that they are independent of those of other individual students.\n ", file = report_rmd_dir, append=TRUE)
  # # cat("\n![](",eval(figure1_dir),"){width=100%,height=40pt}\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n```{r , echo=FALSE,  out.height = '50%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  # cat("knitr::include_graphics(eval(figure1_dir))\n",file = report_rmd_dir, append=TRUE)
  # cat("```\n",file = report_rmd_dir, append=TRUE)
  
  # ## Chunk: Add colored tables
  # cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\noindent\\textbf{2. Table for Collusion Groups}\n ",file = report_rmd_dir, append=TRUE)
  # cat("\nStudents are arranged into groups based on higher than usual identity in question scores on their exams. The resulting Collusion Groups are ranked by the CS of the group member with the largest CS. Each Collusion Group is assigned a false positive rate (FPR) based on the percentage of students that are found with similarly high CSs in strictly proctored exams of the same size. Collusion Group membership is not direct evidence of collusion. The written exam answers of group members must be examined in detail to determine if collusion has occurred, see the Q-SID guide for further explanation.\n", file = report_rmd_dir, append=TRUE)
  # if (!is.null(dp_id_list)) {
  #   cat("\n\\color{red}Two or more rows in the input data have identical student IDs, or one or more rows have no ID. All such data were removed prior to analysis. Please correct the input data and reanalyze to ensure a complete result. The data removed had the following IDs\n", file = report_rmd_dir, append=TRUE)
  #   cat("\n```{r, echo=FALSE}\n",file = report_rmd_dir, append=TRUE)
  #   # cat("cat(red(dp_id_list))\n",file = report_rmd_dir, append=TRUE)
  #   cat("print(dp_id_list)\n",file = report_rmd_dir, append=TRUE)
  #   cat("```",file = report_rmd_dir, append=TRUE)
  # }
  # cat("\n\\color{black}\n", file = report_rmd_dir, append=TRUE)
  cat("\n\\color{red}The query exam(s)’ Complexity per question is too high to reliably determine collusion. The number of possible question scores per question is much higher than is typical for exams. Please check the input data file as this could reflect an error in the file.\n", file = report_rmd_dir, append=TRUE)
  cat("\n\\color{black}\n", file = report_rmd_dir, append=TRUE)
  
  ## Chunk: Barplot of CSs Ranked by Test Score
  # cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\noindent\\textbf{3. Bar Graph of CSs Ranked by Student Test Score}\n", file = report_rmd_dir, append=TRUE)
  # cat("\nStudents are arranged by test score, with the highest scoring student to the left, rank = 1. The height of the bars show the CS for each student.\n ", file = report_rmd_dir, append=TRUE)
  # cat("\n```{r , echo=FALSE,  out.width = '100%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  # cat("knitr::include_graphics(eval(figure2_dir))\n",file = report_rmd_dir, append=TRUE)
  # cat("```\n",file = report_rmd_dir, append=TRUE)
  # # cat("\n![](",eval(figure2_dir),"){width=100%}\n",sep="",file = report_rmd_dir, append=TRUE)
  
  ## Chunk: histograms of Groups
  # if (! is.null(max_index_vec) ){
  #   cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
  #   cat("\n\\noindent\\textbf{4. Histograms of Identity Scores (ISs) for one member of each Collusion Group}\n", file = report_rmd_dir, append=TRUE)
  #   cat("\nThe Identity Score (IS) is the number of question scores that are identical between a pair of students. For each group, ISs are calculated between the group member with the highest CS and all other students who took the exam(s).  Histograms of the frequency of ISs are shown below, one for each group. Pairs that include another member of the Collusion Group have higher ISs than pairs that include other students. As a result, pairs for which both members are part of the Collusion Group appear as outliers to the right of the main distribution.\n\n", file = report_rmd_dir, append=TRUE)
  #   cat("\n\\bigskip\n",sep="",file = report_rmd_dir, append=TRUE)
  #   
  #   cat("```{r, echo=FALSE,out.width=\"49%\",out.height=\"30%\",fig.show='hold',fig.align='center'}\n",file = report_rmd_dir, append=TRUE)
  #   cat("knitr::include_graphics(figure3_list)\n",file = report_rmd_dir, append=TRUE)
  #   cat("```",file = report_rmd_dir, append=TRUE)
  #   
  # }
  suppressMessages(rmarkdown::render(report_rmd_dir, rmarkdown::pdf_document(latex_engine = "xelatex")))
  suppressWarnings(do.call(file.remove, list(report_rmd_dir,report_tex_dir,figure1_dir,figure2_dir)))
  # if (! is.null(max_index_vec) ){
  #   suppressWarnings(do.call(file.remove, list(figure3_list)))
  # }
  
  return(list(report_file_name=report_file_name,report_file_dir = report_file_dir))
}

# Function: Generate pdf file (Numerical contains characters)
Q_SID_pdf4 <- function(is_numeric, if_character_perquestion, scores, exam.number,complexity,out.directory,course.name,exam.name,timecode){
  if (!is.null(exam.name)){
    exam.name <- gsub("\\s", "", exam.name)
  }
  if (!is.null(course.name)){
    course.name <- gsub("\\s", "", course.name)
  }
  report_rmd_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".rmd", sep="")
  report_tex_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".tex", sep="")
  figure1_dir <- sprintf("%s/QSID_histogram_CS_%s.png",out.directory,timecode)
  figure2_dir <- sprintf("%s/QSID_barplot_%s.png",out.directory,timecode)
  report_file_name <- paste("QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  report_file_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  
  ## Write rmd file
  ## Title
  cat("---\n", file = report_rmd_dir)
  cat("title: \"Q-SID REPORT\"\n", file = report_rmd_dir, append=TRUE)
  cat("output:\n",file = report_rmd_dir, append=TRUE)
  cat("  pdf_document:\n",file = report_rmd_dir, append=TRUE)
  cat("    latex_engine: xelatex\n",file = report_rmd_dir, append=TRUE)
  cat("header-includes:\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{fontspec}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\setmainfont{Arial}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n- \\usepackage{makecell}\n- \\usepackage{xcolor}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage[normalem]{ulem}\n- \\usepackage{xcolor}\n- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n- \\usepackage[normalem]{ulem}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{setspace}\n- \\setstretch{0.9}\n- \\usepackage{titling}\n- \\setlength{\\droptitle}{-5.5em}\n",file = report_rmd_dir, append=TRUE)
  
  cat("fontsize: 11pt\n",file = report_rmd_dir, append=TRUE)
  cat("geometry: \"left=0.8in,right=0.8in,top=0.75in,bottom=0.75in\"\n",file = report_rmd_dir, append=TRUE)
  cat("linestretch: 1.06\n",file = report_rmd_dir, append=TRUE)
  cat("--- \n", file = report_rmd_dir, append=TRUE)
  
  ## Exam name and Course
  if (is_numeric == TRUE){
    char_is_numeric <- "Yes"
  } else {
    char_is_numeric <- "No"
  }
  cat("\\vspace{-5truemm}\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Course:} ",as.character(course.name),"\\hfill", "\\textbf{Numeric questions scores only?} ",as.character(char_is_numeric), "\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Query Exam:} ", as.character(exam.name), "\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\\textbf{\\# Students:} ", ncol(scores), "\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{\\# Students:} ", ncol(scores), "\\hfill", "\\textbf{\\# Exams:} ",as.integer(exam.number) ,"\\hfill \\textbf{\\# Questions:} ",nrow(scores) ,"\\hfill \\textbf{Complexity:} ",as.character(round(complexity,1)) ,"\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\vspace{7truemm}\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
 
  cat("\n\\color{red}One or more non-numeric characters or blank entries are present for some questions. If the input file contains multiple choice answers, please resubmit the file by answering no to the question \"Only numeric question scores?\" on the Analyze Data page. If the input file is intended to contain only contain numeric question scores, please correct the non-numeric entries. The following questions contained non-numeric characters.\n", file = report_rmd_dir, append=TRUE)
  if (sum(if_character_perquestion) > 0) {
    cat("\n```{r, echo=FALSE}\n",file = report_rmd_dir, append=TRUE)
    cat("cat( paste( names(which(if_character_perquestion == TRUE)), collapse='\n')) \n",file = report_rmd_dir, append=TRUE)
    cat("```",file = report_rmd_dir, append=TRUE)
  }
  suppressMessages(rmarkdown::render(report_rmd_dir, rmarkdown::pdf_document(latex_engine = "xelatex")))
  suppressWarnings(do.call(file.remove, list(report_rmd_dir,report_tex_dir,figure1_dir,figure2_dir)))
  
  return(list(report_file_name=report_file_name,report_file_dir = report_file_dir))
}







==> anc/Code/Shiny_02122024_submission/07202021_copulaFunctions.R <==
# Script: copula Functions modified from scDesign2 (https://github.com/JSB-UCLA/scDesign2)

#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

# Fit a multi-nomial distribution marginally for every question
fit_marginals_mnm <- function(x, pval_cutoff = 0.05, epsilon = 1e-5,jitter = TRUE, DT = TRUE){
  p <- nrow(x)
  n <- ncol(x)
  max_score <- max(x)
  params <- t(apply(x, 1, function(gene){
      prop_vec <- table(gene)
      param_vec <- rep(0, 1+max_score) # starting from zero
      param_vec[as.integer(names(prop_vec)) + 1] <- as.vector(prop_vec) / n
      param_vec
    }))
  
  if(DT){
    u <- t(sapply(1:p, function(iter){
      param <- params[iter, ]
      gene <- x[iter, ]
      
      u1 <- param[gene+1]
      u2 <- (param[gene]) * as.integer(gene > 0)
      if(jitter)
        v <- runif(n)
      else
        v <- rep(0.5, n)
      r <- u1 * v + u2 * (1 - v)
      idx_adjust <- which(1-r < epsilon)
      r[idx_adjust] <- r[idx_adjust] - epsilon
      idx_adjust <- which(r < epsilon)
      r[idx_adjust] <- r[idx_adjust] + epsilon
      
      r
    }))
  }else{
    u <- NULL
  }
  return(list(params = params, u = u))
}

# Fit joint distribution for all questions through a coplula structure
fit_Gaussian_copula_mnm <- function(x, jitter = TRUE, zp_cutoff = 0.8,
                                min_nonzero_num = 2){
  n <- ncol(x)
  p <- nrow(x)
  
  gene_zero_prop <- apply(x, 1, function(y){
    sum(y < 1e-5) / n
  })
  
  gene_sel1 <- which(gene_zero_prop < zp_cutoff)
  gene_sel2 <- which(gene_zero_prop < 1.0 - min_nonzero_num/n &
                       gene_zero_prop >= zp_cutoff)
  gene_sel3 <- (1:p)[-c(gene_sel1, gene_sel2)]
  
  if(length(gene_sel1) > 0){
    marginal_result1 <- fit_marginals_mnm(x[gene_sel1, , drop = FALSE],  jitter = jitter, DT = TRUE)
    quantile_normal <- qnorm(marginal_result1$u)
    cov_mat <- cor(t(quantile_normal))
  }else{
    cov_mat = NULL
    marginal_result1 = NULL
  }
  
  if(length(gene_sel2) > 0){
    marginal_result2 <- fit_marginals_mnm(x[gene_sel2, , drop = FALSE],  DT = FALSE)
  }else{
    marginal_result2 = NULL
  }
  return(list(cov_mat = cov_mat, marginal_param1 = marginal_result1$params,
              marginal_param2 = marginal_result2$params,
              gene_sel1 = gene_sel1, gene_sel2 = gene_sel2, gene_sel3 = gene_sel3,
              zp_cutoff = zp_cutoff, min_nonzero_num = min_nonzero_num,
              sim_method = 'copula', n_cell = n, n_read = sum(x)))
}

# Generate synthetic count matrix through a coplula structure
simulate_count_copula <- function(copula_result, n = 100,
                                  marginal = c('nb', 'Gamma','Multinomial')){
  marginal <- match.arg(marginal)
  
  p1 <- length(copula_result$gene_sel1)
  if(p1 > 0){
    result1 <- mvrnorm(n = n, mu = rep(0.0, p1), Sigma = copula_result$cov_mat)
    result1 <- matrix(result1, nrow = n)
    result2 <- apply(result1, 2, pnorm)
    result2 <- matrix(result2, nrow = n)
  }
  p2 <- length(copula_result$gene_sel2)
  if(marginal == 'nb'){
    if(p1 > 0){
      result31 <- t(sapply(1:p1, function(iter){
        param <- copula_result$marginal_param1[iter, ]
        qnbinom(pmax(0.0, result2[, iter] - param[1]) / (1-param[1]),
                size = param[2], mu = param[3])
      }))
    }
    if(p2 > 0){
      result32 <- t(sapply(1:p2, function(iter){
        param <- copula_result$marginal_param2[iter, ]
        rbinom(n, 1, 1-param[1]) * rnbinom(n, size = param[2], mu = param[3])
      }))
    }
  }else if(marginal == 'Gamma'){
    if(p1 > 0){
      result31 <- t(sapply(1:p1, function(iter){
        param <- copula_result$marginal_param1[iter, ]
        qgamma(max(0.0, result2[, iter] - param[1]), shape = param[2], scale = param[3] / param[2])
      }))
    }
    if(p2 > 0){
      result32 <- t(sapply(1:p2, function(iter){
        param <- copula_result$marginal_param2[iter, ]
        rbinom(n, 1, 1-param[1]) * rgamma(n, shape = param[2], scale = param[3] / param[2])
      }))
    }
  }else if(marginal == 'Multinomial'){
    if(p1 > 0){
      result31 <- t(sapply(1:p1, function(iter){
        param <- copula_result$marginal_param1[iter, ]
        emp_F <- cumsum(param)
        unlist(lapply(result2[, iter], function(x){
          if(sum(x >= emp_F) != 0)
          max(which(x >= emp_F)) 
          else 
            0
        }))
     
        }))
    }
    if(p2 > 0){
      result32 <- t(sapply(1:p2, function(iter){
        param <- copula_result$marginal_param2[iter, ]
        rbinom(n, 1, 1-param[1]) * rnbinom(n, size = param[2], mu = param[3])
      }))
    }
  }
  
  result <- matrix(0, nrow = p1 + p2 + length(copula_result$gene_sel3), ncol = n)
  if(p1 > 0){
    result[copula_result$gene_sel1, ] <- result31
  }
  if(p2 > 0){
    result[copula_result$gene_sel2, ] <- result32
  }
  result
}



==> anc/Code/Shiny_02122024_submission/app.R <==
### Q-SID Website

#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

#################### How to use ####################
# Press "Run App" button in the topirght cordner of Rstudio,
# then the website would run at local sites

#################### Load Packages ####################
library(shiny)
library(shinythemes)
library(shinyBS)
source("source_code_02132024.R")
source("07202021_copulaFunctions.R")

# Load null distribution data
subsample_size_list <- c(seq(15,45,by=5), seq(50,250,by=10))
null_data<- readRDS(file = "data/null_data_19exams_50per.rds")
for (subsample_size in subsample_size_list){
  null_data_cur <- readRDS(file = sprintf("data/null_data_19exams_subsample%s_50per.rds", subsample_size))
  null_data_cur <- null_data_cur[!is.na(null_data_cur)]
  assign(sprintf("null_data_%s",subsample_size), null_data_cur)
}

threshold_list <- read.csv("data/proportion_cheating_19exams_prelockdown_smoothed.csv")

# Define UI ----
ui <- fluidPage(
  tags$head(HTML(
    " <title>Q-SID</title>
    <!-- Matomo -->
    <script type='text/javascript'>
      var _paq = window._paq = window._paq || [];
      /* tracker methods like 'setCustomDimension' should be called before 'trackPageView' */
      _paq.push(['trackPageView']);
      _paq.push(['enableLinkTracking']);
      (function() {
        var u='//shiny2.stat.ucla.edu/matomo/';
        _paq.push(['setTrackerUrl', u+'matomo.php']);
        _paq.push(['setSiteId', '1']);
        var d=document, g=d.createElement('script'), s=d.getElementsByTagName('script')[0];
        g.type='text/javascript'; g.async=true; g.src=u+'matomo.js'; s.parentNode.insertBefore(g,s);
      })();
      $(document).on('shiny:inputchanged', function(event) {
  if (event.name === 'submit') {
    _paq.push(['trackEvent', 'input', 
           'updates', event.name, event.value]);
  }
});
    </script>
    <!-- End Matomo Code -->
  ")),
  theme = shinytheme("cosmo"),
  tags$head(HTML(
    "<title>Q-SID</title>")),
    navbarPage(tags$p(strong("Q-SID")),
                 theme = shinytheme("cosmo"),
               # PANEL1: HOME PAGE   
               tabPanel("HOME PAGE",
                         mainPanel(h1("Question-Score Identity Detection (Q-SID)",align = "center",style = "font-family: 'arial'; font-si14pt"),
                         # p(strong("Version 2.1 (June 2022) Reviewer edition"),align = "center",style = "font-family: 'arial'; font-si12pt"),
                         HTML("<p style='font-family:arial; font-si12pt; font-weight:bold; text-align:center'>Version 2.2 (November 2022) <span style='color: #ff0000'>Reviewer edition</span></p>"),
                         br(),
                         p("Q-SID identifies groups of students whose question scores on exams are more similar to each other than is usual. Using this information, the course instructor can then compare the written answers of students within each group to determine if this similarity is due to collusion.",style = "font-family: 'arial'; font-si12pt"),
                         p("Educational instructors upload an excel file that contains the scores to each question for each student who took the exam as well as each students' total score. Q-SID",style = "font-family: 'arial'; font-si12pt"),
                         tags$div(tags$ul(
                           tags$li("gives each student a Collusion Score that defines the similarity of their exam to that of the partner in the class with the largest number of question scores identical to the student's,"),
                           tags$li("clusters any student/partner pairs that share unusually high Collusion Scores into small Collusion Groups of typically two to five students."),
                           tags$li("assigns each Collusion Group an Empirical false positive rate (FPR) based on the frequency that Collusion Groups are found in strictly proctored examinations and, in many instances, a Synthetic FPR calculated from in silico data that mimics the distribution of question scores expected in the instructor's exam if no collusion occurred.")
                           ),  style = "font-family: 'arial'; font-si12pt"),
                         br(),
                         HTML("<p style='font-family:arial;font-si12pt'>To use Q-SID, read the <a href='Q-SID Guide.pdf'>Q-SID Guide</a> and go to the <b>Analyze Data</b> page. Students should read the explanation on the <b>For Students</b> page.</p>"),
                         # p("To use Q-SID, read the ",tags$a(href='Q-SID Guide.pdf', target='blank', 'Q-SID Guide'), "and view",tags$a(href='Example Results.pdf', target='blank', 'Example Results'), "and go to the Analyze Data page.",style = "font-family: 'arial'; font-si12pt"),
                          br(),
                         HTML("<p style='font-family:arial;font-si12pt'>Q-SID was developed by researchers in the Department of Statistics at UCLA and at Lawrence Berkeley National Laboratory using exam data and instructor feedback from UC Berkeley and UCLA. Q-SID controls the FPR. Collusion Groups have Empirical FPRs of 0.04%, 0.20%, or 0.56% and Synthetic FPRs no higher than 0.8%, see the <a href='Q-SID Guide.pdf'>Q-SID Guide</a>.</p>"),
                         br(),
                         HTML("<p style='font-family:arial;font-si12pt'>Q-SID works well for class sizes of 25 or more. It can identify up to 80% of the students who have colluded on a given exam, depending on the number of question scores provided. It requires at least 20 question scores and performs best with at least 50 scores. Q-SID can combine data from two or more exams from the same class to facilitate optimum analysis, see the <a href='Q-SID Guide.pdf'>Q-SID Guide</a>.</p>"),
                         br(),
                         HTML("<p style='font-family:arial;font-si12pt'>Q-SID's goals are fourfold: One, to identify those students most likely to have colluded; Two, to protect the majority of students who obey their school's honor code by ensuring that they receive the grade that they deserve, not a lower one; Three, to deter cheating by informing students in advance that their exams will be screed by Q-SID; Four, to allow departments and institutions to measure collusion system-wide and thereby establish more informed policies.</p>"),
                         br(),
                        # HTML("<p style='font-family:arial;font-si12pt'>Q-SID does not store users data or require registration. The Q-SID team would, however, welcome feedback on its performance. Feel free to email us about your experience with Q-SID at <span style='color: #C1391C'>qsid@stat.ucla.edu</span>.</p>"),
                        HTML("<p style='font-family:arial;font-si12pt'>Q-SID does not store users' data or require registration. Nor does it record IP address, location or other user information.</p>"),
                        br(),
                        HTML("<p style='font-family:arial;font-si12pt'>Teachers employed by nonprofit institutions, as well as academic or nonprofit researchers, are permitted to use the Q-SID Program posted on this site subject to the <b>Academic License</b>.</p>"),
                        width=12),
                        # br(),
                        # h5(textOutput("counter")
                  icon = icon("list-alt")),
               
                # PANEL2: ANALYZE DATA
                tabPanel("ANALYZE DATA",
                         # Code for creating a modal
                         # You can open the modal server-side, you have to put this in the ui :
                         tags$script("Shiny.addCustomMessageHandler('launch-modal', function(d) {$('#' + d).modal().focus();})"),
                         tags$script("Shiny.addCustomMessageHandler('remove-modal', function(d) {$('#' + d).modal('hide');})"),
                         tags$div(
                           id = "my-modal",
                           class="modal fade", tabindex="-1", `data-backdrop`="static", `data-keyboard`="false",
                           tags$div(
                             class="modal-dialog",
                             tags$div(
                               class = "modal-content",
                               tags$div(class="modal-header", tags$h4(class="modal-title", "Calculation in progress")),
                               tags$div(
                                 class="modal-body",
                                 shinyWidgets::progressBar(id = "pb", value = 0, display_pct = TRUE)
                               ),
                               tags$div(class="modal-footer", tags$button(type="button", class="btn btn-default", `data-dismiss`="modal", "Dismiss"))
                             )
                           )
                         ),
                         sidebarLayout(mainPanel(h1("Q-SID Analysis",align = "center",style = "font-family: 'arial'; font-si16pt"),
                                                 br(),
                                                 HTML("<p style='font-family:arial;font-si12pt'>Use this page to upload a file that contains the question scores for all students from one exam. Q-SID will process these data to produce two output files as described in the <a href='Q-SID Guide.pdf'>Q-SID Guide</a>.</p>"),
                                                 
                                                 # p("Use this page to upload a file that contains the question scores for all students from one exam. Q-SID will process these data to produce two output files as described in the Q-SID Guide.",style = "font-family: 'arial'; font-si12pt"),
                                                 br(),
                                                 p("Q-SID takes as input an excel file in either .xls, .xlsx or .csv format.",style = "font-family: 'arial'; font-si12pt"),
                                                 br(),
                                                 p("When uploading a single exam for analysis, the data should be placed on Sheet 1. When uploading multiple exams for the same class for a combined analysis, each exam should be placed on a separate sheet in the file, starting with Sheet 1 and with subsequent exams placed on consecutive sheets. Q-SID expects the number of exams specified by the user to correspond to the number of sheets with data. When more than one exam is included, Q-SID combines and uses data only for those students whose IDs are present in all exams.",style = "font-family: 'arial'; font-si12pt"),
                                                 br(),
                                                 p("On each sheet, the top row of the spreadsheet should describe the information in each column for all rows below it. The user determines the titles used in these column headers, but the titles must correspond to the information specified below.",style = "font-family: 'arial'; font-si12pt"),
                                                 br(),
                                                 p("The columns in the second and successive rows must contain in order left to right: the student's ID, which can be any text; the student's total score on the exam, which must be a number; and multiple columns, each of which give the score for one question. The score may be either a numeric value—representing the graded number of points that the student obtained—or any one letter/word of text representing the student's choice of answer to a multiple choice question, for example a, b, c, d or e; or true or false. A mix of numeric and text scores for a single exam are allowed. Each row must contain information for one student. Data from any rows that share the same Student ID as well as data in any row lacking an ID will be not be used by Q-SID. Q-SID will list the IDs of any data it ignores.",style = "font-family: 'arial'; font-si12pt"),
                                                 br(),
                                                 p("The columns and rows must be in the order specified. Ensure that no additional information is present in the file below the rows containing student data. Download this ",tags$a(href='Q-SID input file template.xlsx',target='blank', 'template file', download = 'Q-SID input file template.xlsx')," as an example.",style = "font-family: 'arial'; font-si12pt")
                                                ),
                                       sidebarPanel(inputPanel(
                                                               textInput(inputId = "course.name","Course name",value=NULL),
                                                                # bsTooltip("course.name", "write your course's name","right", options = list(container = "body")),
                                                                textInput(inputId = "exam.name","Exam(s) name",value=NULL),
                                                               # bsTooltip("exam.name", "write your exam's name","right", options = list(container = "body")),
                                                              textInput(inputId = "n_exam","Number of exams",value=1),
                                                              # bsTooltip("exam.date", "write your exam's date", options = list(container = "body")),
                                                              selectInput("is_numeric", HTML("<b>Numeric question scores only?</b> Answer no if any multiple choice answers are included."), 
                                                                          choices=c("Yes","No")),
                                                              # helpText("Answer no if any multiple choice answers are included."),
                                                              # br(),
                                                              fileInput("file_input",label="",multiple = FALSE,
                                                                        accept = c(".xlsx",".xls",".csv")),
                                                              helpText("Upload xlsx, xls or csv Files "),
                                                              

                                                              
                                                              actionButton("submit", label = "Submit"),
                                                              tags$p(strong("After your file is submitted it should be processed in less than two minutes. A Zip file containing the results will then be available for download."))),
                                                    textOutput("show_processing"),
                                                    tags$head(tags$style("#show_processing{color: red;
                                                                           font-size: 20px;
                                                                           }")),
                                                    br(),
                                                    br(),
                                                    downloadButton("downloadData", label = "Download")
                                                    )
                                       )
                         ),
                
                # PANEL3: FAQs
                tabPanel("FAQs",
                         wellPanel(h1("Frequently asked questions",align = "center",style = "font-family: 'arial'; font-si16pt"),
                                   br(),
                                   h5(strong("Q. How is a question score defined?",style = "font-family: 'arial'; font-si12pt")),
                                   p("A. A question score can be either a numeric value—representing the graded number of points that the student obtained—or for multiple choice questions any one letter/word of text representing the student's choice of answer, for example a, b, c, d, or e; or true or false. A mix of numeric and text scores for a single exam are allowed.",style = "font-family: 'arial'; font-si12pt"),
                                   br(),
                                   h5(strong("Q. Is membership of a Collusion Group sufficient proof that a student cheated?",style = "font-family: 'arial'; font-si12pt")),
                                   HTML("<p style='font-family:arial;font-si12pt'>A. No. Membership of a Collusion Group is not intended as sole proof of collusion. Collusion Groups identify students who may have colluded. It is essential that the written answers of the students be carefully compared to determine if in fact they did collude, see the <a href='Q-SID Guide.pdf'>Q-SID Guide</a> for a discussion of this process.</p>"),
                                   br(),
                                   h5(strong("Q. How accurate are FPRs?",style = "font-family: 'arial'; font-si12pt")),
                                   HTML("<p style='font-family:arial;font-si12pt'>Q-SID calculates Empirical FPRs and Synthetic FPRs using entirely different data and assumptions, see the <a href='Q-SID Guide.pdf'>Q-SID Guide</a>. Despite this, these two FPRs broadly agree and both are robust to changes in the number and variation in question scores. The maximum FPRs for Collusion Groups are an Empirical FPR of 0.65% and a Synthetic FPR of 0.8%. </p>"),
                                   # p("A. Students who have admitted cheating generally have Collusion Scores ≥ 1.5. In an exam where many student have colluded, most students with Collusion Scores >2 will have cheated. Students who have not colluded, however, can obtain Collusion Scores >2 and in rare instances even >3. With a large class of several hundred, it quite possible that several students who have not colluded will have high Collusion Scores >2, see the Q-SID Guide.",style = "font-family: 'arial'; font-si12pt"),
                                   br(),
                                   h5(strong("Q. How is exam Complexity defined?",style = "font-family: 'arial'; font-si12pt")),
                                   HTML("<p style='font-family:arial;font-si12pt'>A. Complexity is a measure of how much information is present in the question scores for a given exam or combination of exams from the same class. The more question scores are recorded for an exam, the higher the Complexity. The more variation there is in the scores that students receive for a typical question, the higher the Complexity. The larger the Complexity, the greater Q-SID's ability to detect collusion should it exist. Complexity is calculated for each exam by Q-SID and reported to the instructor. See the <a href='Q-SID Guide.pdf'>Q-SID Guide</a> for the expected performance of Q-SID in detecting students who colluded on exams of given Complexities. </p>"),
                                   br(),
                                   h5(strong("Q. How can I best design an exam to allow Q-SID to efficiently detect collusion?",style = "font-family: 'arial'; font-si12pt")),
                                   HTML("<p style='font-family:arial;font-si12pt'>A. Q-SID is more effective the higher the Complexity of the exam, see the Q-SID Guide. For technical reasons Q-SID is not effective for exams with Complexities <8 and will not calculate Collusion Scores for exams below this threshold. We recommend that exams ideally have a Complexity of ≥15. To estimate the Complexity of an exam prior to giving the exam to the class, Q-SID can be run on the results of similar exams from prior years.</p>"),
                                   p("To maximize exam Complexity, for questions that carry many points, instructors should breakdown and recoded separately the scores for parts of the question to generate more independent scores. If a subset of questions on the test are multiple choice, record the students choice of answer as a question score. Knowing which wrong answer students give provides additional statistical power in detecting collusion.",style = "font-family: 'arial'; font-si12pt"),
                                   br(),
                                   h5(strong("Q. What if the Complexity of the exam I gave is too low?",style = "font-family: 'arial'; font-si12pt")),
                                   p("A. To increase Complexity and thus the power to detect collusion, Q-SID can combine data from two or more exams for the same class. The Complexity of the combined exam is calculated as the sum of the Complexities of the individual exams. To have Q-SID combine exams, instructors simply upload a single excel file with each exam on a separate sheet and specify the number of exams on the Analyze Data page.",style = "font-family: 'arial'; font-si12pt"),
                                   br(),
                                   h5(strong("Q. Why is it necessary to specify on the Analyze Data page if the question score data in the input file is only numeric?",style = "font-family: 'arial'; font-si12pt")),
                                   p("A. User specification allows Q-SID to test that the data in the file meets the user's expectation. In addition, the current implementation of Q-SID will not calculate a synthetic FPR in cases where multiple choice answers are provided instead of numeric scores for one or more question.",style = "font-family: 'arial'; font-si12pt"),
                                   br(),
                                   h5(strong("Q. Does Q-SID perform differently depending on the number of students in the class?",style = "font-family: 'arial'; font-si12pt")),
                                   HTML("<p style='font-family:arial;font-si12pt'>A. Q-SID is remarkably robust to changes in class size, False positive rates are not affected by the number of students in a class for all classes of 25 or more students. The percent of students who collude that are identified by Q-SID are similar for classes of 100 or more, but somewhat smaller percentages are identified for classes smaller than this, see the <a href='Q-SID Guide.pdf'>Q-SID Guide</a>. Q-SID does not analyze exams with fewer than 25 students.</p>"),
                                   # p("A. Q-SID is remarkably robust to changes in class size, see the Q-SID Guide. It works well for classes of 20 or more students.",style = "font-family: 'arial'; font-si12pt"),
                                   br(),
                                   h5(strong("Q. Does Q-SID store the data that users upload?",style = "font-family: 'arial'; font-si12pt")),
                                   p("A. No. Users data is not stored after the results of the analysis have been provided.",style = "font-family: 'arial'; font-si12pt"),
                                   br(),
                                   h5(strong("Q. The file I uploaded had students listed in a certain order, but the Q-SID output excel file has ranked the students differently. Why?",style = "font-family: 'arial'; font-si12pt")),
                                   p("A. Q-SID ranks students by Collusion Score and Collusion Group, with the student/partner pair with the highest score at the top of the list.",style = "font-family: 'arial'; font-si12pt")
                                   # br(),
                                   # h5(strong("Q. What relevant expertise do the Q-SID developers have?",style = "font-family: 'arial'; font-si12pt")),
                                   # p("A. The senior developers have many years’ experience establishing analysis methods for large scale quantitative datasets in biology, specifically in genomics and proteomics. They have also taught many undergraduate and graduate classes in Molecular Biology or Statistics at Yale, UC Berkeley and UCLA.",style = "font-family: 'arial'; font-si12pt"),
                                   # br(),
                                   # h5(strong("Q. How is Q-SID funded?",style = "font-family: 'arial'; font-si12pt")),
                                   # p("A. It is not. This is a volunteer effort in response to a widespread problem affecting online examinations at Universities and Colleges.",style = "font-family: 'arial'; font-si12pt"),
                                   # br(),
                                 #   h5(strong("Q. How accurate is Q-SID's estimate for the number of students who colluded on an exam?",style = "font-family: 'arial'; font-si12pt")),
                                 #   HTML("<p style='font-family:arial;font-si12pt'>A. Like any estimate, it as good as the assumptions on which it is based. The 95% confidence limits give one measure of accuracy, see the <a href='Q-SID Guide.pdf'>Q-SID Guide</a>. Additional error not captured by the confidence interval is possible due to exam specific effects. Estimates should be more accurate for exams with higher Complexities and for larger class sizes.</p>"),
                                 # # p("A. Like any estimate, it as good as the assumptions on which it is based. The 95% confidence limits give one measure of accuracy, see the Q-SID Guide. Additional error not captured by the confidence interval could come from differences in the number of question scores or students taking an exam compared to the numbers in the proctored, pre-pandemic exams employed as controls by Q-SID. As more data becomes available, we will continue to explore the accuracy of these estimates.",style = "font-family: 'arial'; font-si12pt"),
                                 #   br(),
                                 #   h5(strong("Q. Is a high Collusion Score sufficient to prove that a student cheated?",style = "font-family: 'arial'; font-si12pt")),
                                 #   HTML("<p style='font-family:arial;font-si12pt'>A. Collusion Scores are not intended as sole proof of collusion. Collusion Scores identify pairs of students who may have colluded. It is essential that the written answers of students be carefully compared to determine if in fact they did collude, see the <a href='Q-SID Guide.pdf'>Q-SID Guide</a> for a discussion of this process.</p>"),
                                 # # p("A. Collusion Scores are not intended as sole proof of collusion. Collusion Scores identify pairs of students who may have colluded. It is essential that the written answers of students be carefully compared to determine if in fact they did collude, see the Q-SID Guide for a discussion of this process and the Q-SID Guide Appendix for example evidence files.",style = "font-family: 'arial'; font-si12pt"),
                                 #   br(),
                                 #   h5(strong("Q. What criteria are used to place students in a Collusion Group? ",style = "font-family: 'arial'; font-si12pt")),
                                 #   HTML("<p style='font-family:arial;font-si12pt'>A. Each Collusion Group must include at least one student whose Collusion Score is greater than or equal to a first threshold and whose other members' Collusion Scores are greater than or equal to a second, lower threshold. The thresholds are chosen to identify on average one pair of students who did not collude out of a class of three hundred students, see the <a href='Q-SID Guide.pdf'>Q-SID Guide</a>. Membership of a Collusion Group is thus not, in of itself, evidence of collusion. Instead, Collusion Groups identify students so that their answers can be compared to determine if they exchanged information.</p>"),
                                 # # p("A. Students who have admitted cheating generally have Collusion Scores ≥ 1.5. In an exam where many student have colluded, most students with Collusion Scores >2 will have cheated. Students who have not colluded, however, can obtain Collusion Scores >2 and in rare instances even >3. With a large class of several hundred, it quite possible that several students who have not colluded will have high Collusion Scores >2, see the Q-SID Guide.",style = "font-family: 'arial'; font-si12pt"),
                                 #   br(),
                                 # h5(strong("Q. How are false positive rates (FPRs) estimated?",style = "font-family: 'arial'; font-si12pt")),
                                 # HTML("<p style='font-family:arial;font-si12pt'>A. FPRs are the percent of students from strictly proctored examinations who are placed by Q-SID into one of three Collusion Group bins. Students are assumed not to have colluded during strictly proctored exams. The three FPR bins are defined by the highest Collusion Score in each group. FPRs associated with each bin were calculated from 31 proctored examinations taken by >9,000 students. The FPR for Collusion Groups in all other examinations is inferred from those in this proctored dataset.</p>"),
                                 # # p("A. Students who have admitted cheating generally have Collusion Scores ≥ 1.5. In an exam where many student have colluded, most students with Collusion Scores >2 will have cheated. Students who have not colluded, however, can obtain Collusion Scores >2 and in rare instances even >3. With a large class of several hundred, it quite possible that several students who have not colluded will have high Collusion Scores >2, see the Q-SID Guide.",style = "font-family: 'arial'; font-si12pt"),
                                 # br(),
                                 # h5(strong("Q. In addition to FPR, what other information from Q-SID can be used to suggest which Collusion Groups are most likely to have cheated?",style = "font-family: 'arial'; font-si12pt")),
                                 # HTML("<p style='font-family:arial;font-si12pt'>A. None of the false positive Collusion Groups identified in the set of nineteen strictly proctored exams had more than two members. Further, in only one case was the same false positive pair identified in more than one exam. In contrast, students shown by independent evidence to have colluded are often placed in the same Collusion Group in multiple exams for the same class and can be members of groups larger than two. </p>"),
                                 # # p("A. Students who have admitted cheating generally have Collusion Scores ≥ 1.5. In an exam where many student have colluded, most students with Collusion Scores >2 will have cheated. Students who have not colluded, however, can obtain Collusion Scores >2 and in rare instances even >3. With a large class of several hundred, it quite possible that several students who have not colluded will have high Collusion Scores >2, see the Q-SID Guide.",style = "font-family: 'arial'; font-si12pt"),
                                 # br(),
                                   # p(strong("Other questions? Please contact us at qsid@stat.ucla.edu",style = "font-family: 'arial'; font-si12pt"))
                                  )
                         ),
               
               # PANEL4: FOR STUDENTS
               tabPanel("FOR STUDENTS",
                        mainPanel(h1("Explanation for students",align = "center",style = "font-family: 'arial'; font-si16pt"),
                                  br(),
                                  p("Dear Students, ",style = "font-family: 'arial'; font-si12pt"),
                                  br(),
                                  HTML("<p style='font-family:arial;font-si12pt'>Our chief motivation for developing Q-SID and making it freely available is to protect the large majority of you who follow your school's honor code and play by the rules. When, unfortunately, some students collude on their exams, it disadvantages the majority of you who do not. Because it is challenging to grade each student's performance objectively on an absolute scale, instructors tend to judge your performance relative to that of the other students in the class. As a result, if collusion is allowed to go unchecked, those of your who do not cheat may receive a grade lower than you deserve.</p>"),
                                  br(),
                                  HTML("<p style='font-family:arial;font-si12pt'>Q-SID protects students who play by the rules by helping identify others who have colluded. Students who exchange information sufficiently to affect their grade will be detected by Q-SID. In our experience, students who cheat generally come to regret their actions and suffer significant remorse. It would be far healthier to avoid colluding in the first place.</p>"),
                                  br(),
                                  HTML("<p style='font-family:arial;font-si12pt'>Those of you who play by the rules will not be falsely accused as a result of Q-SID being employed. This web tool's only role is to identify small groups with similar question scores so that their written answers can be examined in detail by course instructors. Compelling evidence for collusion requires that group members' written answers should be substantially more similar to each other's than those of the rest of the class. Shared errors that are not present either in the course materials or in study guides are often indicative of collusion. The written exams of students who have not colluded are remarkably distinct from each other compared to those who have.</p>"),
                                  br(),
                                  HTML("<p style='font-family:arial;font-si12pt'>We hope that all students will benefit from Q-SID.</p>")
                                  
                                  
                                  ,width=12)
               )
               
                # # PANEL5: WHO WE ARE
                # tabPanel("WHO WE ARE",
                #          mainPanel(h1("The Q-SID team",align = "center",style = "font-family: 'arial'; font-si16pt"),
                #                    br(),
                #                    # h5(strong("Q-SID was developed by:",style = "font-family: 'arial'; font-si12pt")),
                #                    HTML("<p style='font-family:arial;font-si12pt'>Dr. Mark D. Biggin, Biological Systems and Engineering Division, Lawrence Berkeley National Laboratory, Berkeley CA: <a href='https://scholar.google.com/citations?hl=en&user=HoQbhDcAAAAJ&view_op=list_works&sortby=pubdate'>Website</a>.</p>"),
                #                    br(),
                #                    HTML("<p style='font-family:arial;font-si12pt'>Prof. Jingyi Jessica Li, Department of Statistics, UCLA, Los Angeles CA: <a href='http://jsb.ucla.edu/about-jingyi-jessica-li'>Website</a></p>"),
                #                    br(),
                #                    # p("The Q-SID team is based in the Department of Statistics, UCLA.",style = "font-family: 'arial'; font-si12pt"),
                #                    HTML("<p style='font-family:arial;font-si12pt'>Guan'ao Yan, Department of Statistics, UCLA, Los Angeles CA: <a href='http://jsb.ucla.edu/people/guanao-yan'>Website</a></p>"),
                #                    br(),
                #                    HTML("<p style='font-family:arial;font-si12pt'>We can be contacted at qsid@stat.ucla.edu.</p>"),
                #                    br(),
                #                    HTML("<p style='font-family:arial;font-si12pt'>We gratefully acknowledge help from a number of instructors at UC Berkeley who provided question score data from their classes and feedback on the results of Q-SID's analysis.</p>")
                # 
                # 
                #                    ,width=12)
                #          ),
               
               # PANEL6: ACADEMIC LICENSE
               # tabPanel("ACADEMIC LICENSE",
               #          mainPanel(h1("Academic License",align = "center",style = "font-family: 'arial'; font-si16pt"),
               #                    br(),
               #                    p("Academic License: © 2020 UCLA (“Institution”).  Academic or nonprofit researchers, as well as teachers employed by nonprofit institutions, are permitted to use the Q-SID Program posted on this site subject to Paragraphs 1-2: ",style = "font-family: 'arial'; font-si12pt"),
               #                    br(),
               #                    p("1. Institution hereby grants to you free of charge, so long as you are an academic or nonprofit researcher, a nonexclusive license under Institution’s ownership interest in this Q-SID Program (the “Program”) to use the Program solely for educational or academic research purposes subject to the terms of this Academic License.  Except as granted herein, all rights are reserved by Institution, including the right to pursue patent protection of the Program. Failure by you to adhere to the requirements in Paragraphs 1 and 2 will result in immediate termination of the license granted to you pursuant to this Academic License effective as of the date you first used the Program.",style = "font-family: 'arial'; font-si12pt"),
               #                    br(),
               #                    p("2. In no event shall Institution be liable to any entity or person for direct, indirect, special, incidental, or consequential damages, including lost profits, arising out of the use of this program, even if Institution has been advised of the possibility of such damage. Institution specifically disclaims any and all warranties, express and implied, including, but not limited to, any implied warranties of merchantability and fitness for a particular purpose. The software is provided “as is.”  Institution has no obligation to provide maintenance, support, updates, enhancements, or modifications of this program.",style = "font-family: 'arial'; font-si12pt"),
               #                    br(),
               #                    p("Commercial entities: please contact qsid@stat.ucla.edu for licensing opportunities.",style = "font-family: 'arial'; font-si14pt")
               # 
               # 
               #                    ,width=12)
                # tabPanel("ACADEMIC LICENSE",
                #          mainPanel(h1("Academic License",align = "center",style = "font-family: 'arial'; font-si16pt"),
                #                    br(),
                #                    HTML("<p style='font-family:arial;font-si12pt'><b>Academic License:</b> © 2022 Mark Biggin, Jingyi Li, and Guan’ao Yan (“Authors”).  Teachers employed by nonprofit institutions, as well as academic or nonprofit researchers, are permitted to use the Q-SID Program posted on this site subject to Paragraphs 1-3: </p>"),
                #                    br(),
                #                    HTML("<p style='font-family:arial;font-si12pt'>1. Authors hereby grant to you free of charge, so long as you are a teacher employed by a nonprofit institution or an academic or nonprofit researcher, a nonexclusive license under Authors’ ownership interest in this Q-SID Program (the “Program”) to use the Program solely for non-commercial educational or academic research purposes subject to the terms of this Academic License.  Except as granted herein, all rights are reserved by Authors, including the right to pursue patent protection of any and all features of the Program. UCLA and the University of California system has no ownership interest in the Program. Failure by you to adhere to the requirements in Paragraphs 1 and 2 will result in immediate termination of the license granted to you pursuant to this Academic License effective as of the date you first used the Program.</p>"),
                #                    br(),
                #                    HTML("<p style='font-family:arial;font-si12pt'>2. By uploading data to this website, you represent that you have rights and/or permission to use such data and to analyze it using this website. Due to limited server capacity, any use of scripting or automation for uploading data to this website is prohibited and considered in violation of this license. Any data that is output by the Program should also be used only for non-commercial educational or academic research purposes.</p>"),
                #                    br(),
                #                    HTML("<p style='font-family:arial;font-si12pt'>3. In no event shall authors be liable to any entity or person for direct, indirect, special, incidental, or consequential damages, including lost profits, arising out of the use of this program, even if authors have been advised of the possibility of such damage. The program and any other services of this website are provided “as is.” Authors specifically disclaim any and all warranties, express or implied, including, but not limited to, any implied warranties of merchantability and fitness for a particular purpose. Authors have no obligation to provide maintenance, support, updates, enhancements, or modifications of this program.</p>"),
                #                    br(),
                #                    HTML("<p style='font-family:arial;font-si14pt'><b>Commercial entities: please contact <u>qsid@stat.ucla.edu</u> for licensing opportunities.</b></p>")
                #                    ,width=12)                        
                #         
                #         
                #         )
                  )
)
                

# Define server logic ----
server <- function(input, output,session) {
  tmpdir <- tempdir()
  setwd(tmpdir)
 
  value <- reactiveVal(0)
  analysis <- eventReactive(input$submit, {
    shinyWidgets::updateProgressBar(session = session, id = "pb", value = 0) # reinitialize to 0 if you run the calculation several times
    session$sendCustomMessage(type = 'launch-modal', "my-modal") # launch the modal
    
    shinyWidgets::updateProgressBar(session = session, id = "pb", value = 15)
    # Input data files
    my_data <- Q_SID_inputdata(input$file_input$datapath,input$n_exam)
    
    classifier <- max(floor((nrow(my_data) - 25) / 10) + 1, 0)
    id_class <- classifier * 10 + 20
    if (id_class <= 200) {
      assign("null_data_cur", eval(as.name(sprintf("null_data_%s",id_class))))
    } else {
      null_data_cur <- null_data
    }
    
    INPUT_is_numeric <- input$is_numeric == "Yes"
    # Determine whether QSID analysis
    Q_SID_if_list <- Q_SID_if(my_data, is_numeric=INPUT_is_numeric, course.name= NULL, exam.name = NULL)
    shinyWidgets::updateProgressBar(session = session, id = "pb", value = 30)
    
    complex_threshold_foranalysis <- 8
    if (! (Q_SID_if_list$pdf2_indicator | Q_SID_if_list$pdf3_indicator | Q_SID_if_list$pdf4_indicator)){
      Q_SID_list <- Q_SID(INPUT_is_numeric, Q_SID_if_list$my_data, tmpdir, course.name= input$course.name, exam.name = input$exam.name,null_data=null_data_cur, threshold_list)
      
      shinyWidgets::updateProgressBar(session = session, id = "pb", value = 50)
      Q_SID_xlsx_list <- Q_SID_xlsx(Q_SID_list$output_df_xlsx,tmpdir,input$course.name,input$exam.name,Q_SID_list$timecode)
      shinyWidgets::updateProgressBar(session = session, id = "pb", value = 70)
      if (Q_SID_list$complex_score >= complex_threshold_foranalysis & Q_SID_list$complex_score < 15){
        Q_SID_pdf_list <- Q_SID_pdf_warning1(Q_SID_list$sync_FPR_95interval, INPUT_is_numeric, Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, input$n_exam,Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam, Q_SID_list$CS_identity_noNA, null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,tmpdir,input$course.name,input$exam.name,Q_SID_list$timecode,Q_SID_if_list$rm_id_list)
      } else {
        Q_SID_pdf_list <- Q_SID_pdf(Q_SID_list$sync_FPR_95interval, INPUT_is_numeric, Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, input$n_exam,Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam, Q_SID_list$CS_identity_noNA, null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,tmpdir,input$course.name,input$exam.name,Q_SID_list$timecode,Q_SID_if_list$rm_id_list)
      }
      shinyWidgets::updateProgressBar(session = session, id = "pb", value = 100)
    } else if (Q_SID_if_list$pdf4_indicator){
      shinyWidgets::updateProgressBar(session = session, id = "pb", value = 60)
      Q_SID_pdf_list <- Q_SID_pdf4(INPUT_is_numeric, Q_SID_if_list$if_character_perquestion, Q_SID_if_list$scores, input$n_exam, Q_SID_if_list$complex_score,tmpdir,input$course.name,input$exam.name,Q_SID_if_list$timecode)
      Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
      shinyWidgets::updateProgressBar(session = session, id = "pb", value = 100)
    } else if (Q_SID_if_list$pdf2_indicator){
      shinyWidgets::updateProgressBar(session = session, id = "pb", value = 60)
      Q_SID_pdf_list <- Q_SID_pdf2(INPUT_is_numeric, Q_SID_if_list$scores, input$n_exam, Q_SID_if_list$complex_score,tmpdir,input$course.name,input$exam.name,Q_SID_if_list$timecode)
      Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
      shinyWidgets::updateProgressBar(session = session, id = "pb", value = 100)
    } else if (Q_SID_if_list$pdf3_indicator){
      shinyWidgets::updateProgressBar(session = session, id = "pb", value = 60)
      Q_SID_pdf_list <- Q_SID_pdf3(INPUT_is_numeric, Q_SID_if_list$scores, input$n_exam, Q_SID_if_list$complex_score,tmpdir,input$course.name,input$exam.name,Q_SID_if_list$timecode)
      Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
      shinyWidgets::updateProgressBar(session = session, id = "pb", value = 100)
    }  
    # Q_SID_list <- Q_SID(my_data, tmpdir, course.name= input$course.name, exam.name = input$exam.name,null_data=null_data_cur, threshold_list)
    # if (Q_SID_list$complex_score < complex_threshold_foranalysis | (ncol(my_data)-2) < 20) {
    #   shinyWidgets::updateProgressBar(session = session, id = "pb", value = 60)
    #   Q_SID_pdf_list <- Q_SID_pdf2(Q_SID_list$sync_null_data, input$n_exam,Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,tmpdir,input$course.name,input$exam.name,Q_SID_list$timecode)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    #   shinyWidgets::updateProgressBar(session = session, id = "pb", value = 100)
    # } else if (Q_SID_list$complex_score >= complex_threshold_foranalysis & Q_SID_list$pdf3_indicator == FALSE) {
    #   shinyWidgets::updateProgressBar(session = session, id = "pb", value = 50)
    #   Q_SID_xlsx_list <- Q_SID_xlsx(Q_SID_list$output_df_xlsx,tmpdir,input$course.name,input$exam.name,Q_SID_list$timecode)
    #   shinyWidgets::updateProgressBar(session = session, id = "pb", value = 70)
    #   if (Q_SID_list$complex_score >= complex_threshold_foranalysis & Q_SID_list$complex_score < 15){
    #     Q_SID_pdf_list <- Q_SID_pdf_warning1(Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, input$n_exam,Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,tmpdir,input$course.name,input$exam.name,Q_SID_list$timecode,Q_SID_list$dp_id_list)
    #   } else {
    #     Q_SID_pdf_list <- Q_SID_pdf(Q_SID_list$removal_synthteic_group_pdf_notice, Q_SID_list$sync_null_data, input$n_exam,Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,tmpdir,input$course.name,input$exam.name,Q_SID_list$timecode,Q_SID_list$dp_id_list)
    #   }
    #   shinyWidgets::updateProgressBar(session = session, id = "pb", value = 100)
    # } else if (Q_SID_list$complex_score >= complex_threshold_foranalysis & Q_SID_list$pdf3_indicator == TRUE){
    #   shinyWidgets::updateProgressBar(session = session, id = "pb", value = 60)
    #   Q_SID_pdf_list <- Q_SID_pdf3(Q_SID_list$sync_null_data, input$n_exam,Q_SID_list$complex_score, Q_SID_list$group_df,Q_SID_list$scores,Q_SID_list$mat_iden_exam,Q_SID_list$CS_identity,null_data_cur,Q_SID_list$max_index_vec,Q_SID_list$group_color_vec,tmpdir,input$course.name,input$exam.name,Q_SID_list$timecode,Q_SID_list$dp_id_list)
    #   Q_SID_xlsx_list <- list(xlsx_file_name = NULL)
    #   shinyWidgets::updateProgressBar(session = session, id = "pb", value = 100)
    # }
    
    Sys.sleep(0.5)
    session$sendCustomMessage(type = 'remove-modal', "my-modal") # hide the modal programmatically
    # c(Q_SID_xlsx_list$xlsx_file_name, Q_SID_pdf_list$report_file_name,"",
    #   Q_SID_list$proportion_cheating$propotion,Q_SID_list$proportion_cheating$standard_error,
    #   Q_SID_list$group_table_name)
    c(Q_SID_xlsx_list$xlsx_file_name, Q_SID_pdf_list$report_file_name, "")
    # isolate({DATA <- data.frame(xlsx=Q_SID_xlsx_list$xlsx_file_name, pdf=Q_SID_pdf_list$report_file_name,cheatmean=Q_SID_list$proportion_cheating$propotion,cheatstd=Q_SID_list$proportion_cheating$standard_error, table=Q_SID_list$group_df)})
  })
  
  output$show_processing <- renderText({
    result_list <- analysis()
    paste("Please download the reports:",result_list[1],result_list[2],sep="\n")
    })
  
  output$counter <- renderText({
    if(!file.exists("counter.Rdata"))
      counter <- 0
    else
      load(file = "counter.Rdata")
    counter <- counter+1
    save(counter, file= "counter.Rdata")
    paste0("Hits: ", counter)
  })
  
  output$downloadData <- downloadHandler(
    filename = function() {
      paste("output", "zip", sep=".")
    },
    content = function(fname) {
      # fs <- c()
      result_list <- analysis()
      tmpdir <- tempdir()
      setwd(tempdir())
      zip(zipfile=fname, files=result_list[c(1,2)])
    },
    contentType = "application/zip"
  )

  
  
  }

# Run the app ----
shinyApp(ui = ui, server = server)

==> anc/Code/Shiny_02122024_submission/data/proportion_cheating_19exams_prelockdown_smoothed.csv <==
"","0.94552358697239702","0.99707901270629495","0.998831605082518","0.99985395063531501"
"15",1.4,2,2.21,2.62013217467495
"20",1.38666666666667,1.94333333333333,2.14,2.5234214497833
"25",1.38,1.88666666666667,2.05666666666667,2.36
"30",1.35666666666667,1.80333333333333,1.96,2.29858575531864
"35",1.34666666666667,1.77666666666667,1.91333333333333,2.22858575531864
"40",1.32333333333333,1.73333333333333,1.85666666666667,2.20191908865197
"45",1.32333333333333,1.71666666666667,1.83667883744706,2.09666666666667
"50",1.31333333333333,1.69,1.81001217078039,2.05666666666667
"60",1.31,1.68,1.78334550411373,2
"70",1.29666666666667,1.66,1.76,2
"80",1.29333333333333,1.64333333333333,1.73666666666667,1.98051409376378
"90",1.29,1.62666666666667,1.72333333333333,1.94801664962763
"100",1.29,1.61333333333333,1.70666666666667,1.9146833162943
"110",1.29,1.60666666666667,1.70333333333333,1.91416922253052
"120",1.29,1.59666666666667,1.69,1.90666666666667
"130",1.29,1.59666666666667,1.69,1.9
"140",1.28333333333333,1.59,1.69,1.88792025704674
"150",1.27666666666667,1.58333333333333,1.69,1.88792025704674
"160",1.27,1.57333333333333,1.68,1.88125359038007
"170",1.27,1.57,1.67,1.86666666666667
"180",1.27,1.57,1.67,1.86
"190",1.27,1.56666666666667,1.67,1.86
"200",1.26333333333333,1.56333333333333,1.66,1.85817633026629
"210",1.25666666666667,1.56,1.65,1.84484299693295
"220",1.25,1.56,1.64,1.83484299693295
"230",1.25,1.56,1.63333333333333,1.82333333333333
"240",1.25,1.55666666666667,1.62666666666667,1.82333333333333
"250",1.24333333333333,1.53666666666667,1.61333333333333,1.78
"FULL",1.23,1.5,1.6,1.7


==> anc/Code/Shiny_02122024_submission/source_code_02132024.R <==
### Source Codes of Q-SID

#############################   Note  ######################################   
# This Source Code Form is subject to the terms of the Q-SID Academic License, 
# which is included as a separate file.
###########################################################################

#################### Load Packages ####################
library(ggplot2)
library(dplyr)
library(xlsx)
library(kableExtra)
library(RColorBrewer)
library(hash)
library(MASS)
library(ggpubr)

# Function: Pre-process the input files
Q_SID_inputdata <- function(directory, n_exam){
  file_type <- as.character(reader::get.ext(directory))
  # Combine the xlsx sheets if multiple exams are included
  if (file_type == "xlsx" || file_type == "xls") {
    if (n_exam > 1) {
      my_data_list <- list()
      
      for (i in 1:n_exam) {
        data_name_cur <- sprintf('my_data_%d',i)
        data_cur <- readxl::read_excel(directory,sheet=i, col_types = "text")
        assign(data_name_cur, data_cur)
        my_data_list[[i]] <- unlist(data_cur[1],use.names = FALSE)
      }
      common_id <- unlist(Reduce(intersect, my_data_list), use.names = FALSE)
      my_data <- my_data_1[match(common_id,unlist(my_data_1[1],use.names=FALSE)),]
      test_score_new <- as.numeric(unlist(my_data[,2]))
      
      for (i in 2:n_exam) {
        data_name_cur <- sprintf('my_data_%d',i)
        data_cur <- eval(as.name(data_name_cur))
        data_cur_c <- data_cur[match(common_id,unlist(data_cur[1])),]
        test_score_new <- test_score_new + as.numeric(unlist(data_cur_c[,2]))
        my_data <- cbind(my_data, data_cur_c[,-c(1,2)])
         
        cbind(my_data, data_cur_c[,-c(1,2)])
        
      }
      # my_data[,-1] <- suppressWarnings(apply(my_data[,-1], 2, as.numeric))
      # my_data <- my_data[!is.na(my_data[,1]),]
      my_data[,2] <- test_score_new
    }
    else  
      my_data <- readxl::read_excel(directory,sheet=1,col_types = "text")
      # my_data[,-1] <- suppressWarnings(apply(my_data[,-1], 2, as.numeric))
      # my_data <- my_data[!is.na(my_data[,1]),]
  } else if (file_type == "csv") {
    my_data <- read.csv(directory)
  }
  
  # ## Remove NA IDs
  # my_data <- my_data[!is.na(my_data[,1]),]
  ## Convert NA entries into 0
  # my_data[is.na(my_data)] <- 0
  my_data <- as.data.frame(my_data)
  
  ## Ensure Numeric test scores
  my_data[,2] <- as.numeric(my_data[,2])
  return(my_data)
}

# Function: Determine whether QSID analysis is needed
Q_SID_if <- function(my_data, is_numeric, course.name= NULL, exam.name = NULL){
  ## Character Determinition
  # Check that it doesn't match any non-letter
  letters_only <- function(x) !grepl("[^A-Za-z]", x)
  # Determine whether mydata contains abcde
  if_character_perquestion <- apply(my_data[,-c(1,2)], MARGIN=2, function(x){
    sum(letters_only(x)) > 0
  })
  if_character <- sum(if_character_perquestion) > 0
  
  # Check if NA entries exist
  if_NAentries <- sum(is.na(my_data[,-c(1,2)])) > 0
  # Determine whether the numeric input has characters
  if (if_NAentries | (is_numeric & if_character)){
    pdf4_indicator <- TRUE
  } else {
    pdf4_indicator <- FALSE
  }
  
  ## Complexity low/high Determination
  ## Print error message if there are fewer than 25 students
  student_analysis_threshold <- 25
  if(nrow(my_data) < student_analysis_threshold){
    stop("Too few students in the query exam!!!")
  }
  
  ## Remove NA IDs
  NA_ID <- is.na(my_data[,1])
  if (sum(NA_ID) > 0){
  na_id_list <- which(NA_ID == TRUE)
  my_data <- my_data[!NA_ID,]
  na_id_list <- paste("Row", na_id_list)
  } else {
    na_id_list <- NULL
  }
  
  ## Remove duplicate ids
  nstudent <- length(unlist(my_data[,1]))
  unique_nstudent <- length(unique(unlist(my_data[,1])))
  if (unique_nstudent < nstudent){
    count_id <- table(my_data[,1])
    dp_id_list <- names(which(count_id > 1))
    my_data <-  my_data %>% filter(! my_data[,1] %in% dp_id_list)
  } else {
    dp_id_list <- NULL
  }
  ## Combine NA_id and dp_id
  if (!is.null(na_id_list) | !is.null(dp_id_list)){
    rm_id_list <- union(na_id_list, dp_id_list)
  } else {
    rm_id_list <- NULL
  }
    
  ## Load input data 
  exam.name <- gsub("\\s", "", exam.name)
  course.name <- gsub("\\s", "", course.name)
  timecode <- format(Sys.time(), format="%b%d%Y%H%M%S")
  
  my_data <- my_data[order(my_data[,2],decreasing = TRUE),] # Sort student by TS
  scores <- t(my_data[,3:ncol(my_data)])
  scores <- setNames(data.frame(scores),unlist(my_data[,1],use.names=FALSE))
  student_ID <- unlist(my_data[,1],use.names=FALSE)
  test_score <- round(unlist(my_data[,2],use.names=FALSE), 1)
  no_CS_list <- which(test_score < 0.05*max(test_score))

  ## Complexity Score
  student_n <- ncol(scores)
  question_n <- nrow(scores)
  ident_prop_list <- list()
  for (question in 1:question_n){
    ident_prop_list[[question]] <-  table(unlist(scores[question,]))/student_n # question by student
  }
  ident_prop_vec <- lapply(ident_prop_list,function(x) sum(x^2))
  ident_prop_vec_inv <- log10(1/unlist(ident_prop_vec))
  ident_prop_inv_mean <- mean(ident_prop_vec_inv)
  complex_score <- sum(ident_prop_vec_inv)
  
  complex_threshold_foranalysis <- 8
  question_n_threshold_foranalysis <- 20
  if (ident_prop_inv_mean > 1){
    group_df <- data.frame()
    group_color_vec <- NULL
    max_index_vec <- NULL
    pdf3_indicator <- TRUE
    pdf2_indicator <- FALSE
    
  } else if (complex_score < complex_threshold_foranalysis | question_n < question_n_threshold_foranalysis){
    pdf3_indicator <- FALSE
    pdf2_indicator <- TRUE
  } else {
    pdf2_indicator <- FALSE
    pdf3_indicator <- FALSE
  }
  return(list(my_data=my_data, rm_id_list=rm_id_list, if_character_perquestion=if_character_perquestion, scores=scores, complex_score=complex_score, exam.name=exam.name, course.name=course.name, timecode=timecode, pdf2_indicator=pdf2_indicator, pdf3_indicator=pdf3_indicator, pdf4_indicator=pdf4_indicator))
}


# Function: QSID function for synthetic exams in FPR analysis
Q_SID_synthetic <- function(my_data, threshold_list){
  ## Remove NA IDs
  my_data <- my_data[!is.na(my_data[,1]),]
  
  ## Remove duplicate ids
  nstudent <- length(unlist(my_data[,1]))
  unique_nstudent <- length(unique(unlist(my_data[,1])))
  if (unique_nstudent < nstudent){
    count_id <- table(my_data[,1])
    dp_id_list <- names(which(count_id > 1))
    my_data <-  my_data %>% filter(! my_data[,1] %in% dp_id_list)
    # for (dp_id in dp_id_list){
    #   my_data_dup <- my_data %>% filter(SID == dp_id)
    #   my_data_dup_unique <- my_data_dup[1,]
    #   my_data_res <- rbind(my_data_res, my_data_dup_unique)
    # }
    # my_data <- my_data_res
  } else {
    dp_id_list <- NULL
  }
  
  ## Load input data 
  timecode <- format(Sys.time(), format="%b%d%Y%H%M%S")
  
  my_data <- my_data[order(my_data[,2],decreasing = TRUE),] # Sort student by TS
  scores <- t(my_data[,3:ncol(my_data)])
  scores <- setNames(data.frame(scores),unlist(my_data[,1],use.names=FALSE))
  student_ID <- unlist(my_data[,1],use.names=FALSE)
  test_score <- round(unlist(my_data[,2],use.names=FALSE), 1)
  no_CS_list <- which(test_score < 0.05*max(test_score))
  
  ## Decide threshold value
  nstudent <- nrow(my_data)
  if (nstudent <= 17) {
    thr_vals <- threshold_list[1,-1]
  } else if (nstudent > 17 & nstudent <= 22){
    thr_vals <- threshold_list[2,-1]
  } else if (nstudent > 22 & nstudent <= 27){
    thr_vals <- threshold_list[3,-1]
  } else if (nstudent > 27 & nstudent <= 32){
    thr_vals <- threshold_list[4,-1]
  } else if (nstudent > 32 & nstudent <= 37){
    thr_vals <- threshold_list[5,-1]
  } else if (nstudent > 37 & nstudent <= 42){
    thr_vals <- threshold_list[6,-1]
  } else if (nstudent > 42 & nstudent <= 47){
    thr_vals <- threshold_list[7,-1]
  } else if (nstudent > 47 & nstudent <= 54){
    thr_vals <- threshold_list[8,-1]
  } else if (nstudent > 54 & nstudent <= 64){
    thr_vals <- threshold_list[9,-1]
  } else if (nstudent > 64 & nstudent <= 74){
    thr_vals <- threshold_list[10,-1]
  } else if (nstudent > 74 & nstudent <= 84){
    thr_vals <- threshold_list[11,-1]
  } else if (nstudent > 84 & nstudent <= 94){
    thr_vals <- threshold_list[12,-1]
  } else if (nstudent > 94 & nstudent <= 104){
    thr_vals <- threshold_list[13,-1]
  } else if (nstudent > 104 & nstudent <= 114){
    thr_vals <- threshold_list[14,-1]
  } else if (nstudent > 114 & nstudent <= 124){
    thr_vals <- threshold_list[15,-1]
  } else if (nstudent > 124 & nstudent <= 134){
    thr_vals <- threshold_list[16,-1]
  } else if (nstudent > 134 & nstudent <= 144){
    thr_vals <- threshold_list[17,-1]
  } else if (nstudent > 144 & nstudent <= 154){
    thr_vals <- threshold_list[18,-1]
  } else if (nstudent > 154 & nstudent <= 164){
    thr_vals <- threshold_list[19,-1]
  } else if (nstudent > 164 & nstudent <= 174){
    thr_vals <- threshold_list[20,-1]
  } else if (nstudent > 174 & nstudent <= 184){
    thr_vals <- threshold_list[21,-1]
  } else if (nstudent > 184 & nstudent <= 194){
    thr_vals <- threshold_list[22,-1]
  } else if (nstudent > 194 & nstudent <= 204){
    thr_vals <- threshold_list[23,-1]
  } else if (nstudent > 204 & nstudent <= 214){
    thr_vals <- threshold_list[24,-1]
  } else if (nstudent > 214 & nstudent <= 224){
    thr_vals <- threshold_list[25,-1]
  } else if (nstudent > 224 & nstudent <= 234){
    thr_vals <- threshold_list[26,-1]
  } else if (nstudent > 234 & nstudent <= 244){
    thr_vals <- threshold_list[27,-1]
  } else if (nstudent > 244 & nstudent <= 254){
    thr_vals <- threshold_list[28,-1]
  } else if (nstudent > 254){
    thr_vals <- threshold_list[29,-1]
  }
  thr_vals <- as.numeric(thr_vals)
  
  ## Function: identity score matrix
  identity_matrix <- function(scores){
    mat_iden_exam <- matrix(0, ncol(scores), ncol(scores))
    for (i in 1:ncol(scores)) {
      for (j in i:ncol(scores)) {
        identity_vec <- scores[,i] == scores[,j]
        identity_vec[is.na(identity_vec)] <- FALSE
        mat_iden_exam[i,j] <- sum(as.numeric(identity_vec))
      }
    }
    mat_iden_exam[lower.tri(mat_iden_exam)]  <- t(mat_iden_exam)[lower.tri(mat_iden_exam)]
    diag(mat_iden_exam) <- NaN
    
    return(mat_iden_exam)
  }
  
  ## Function: metric
  metric_5per <- function(score_vec){
    score_vec_rmna <- na.omit(score_vec)
    metric <- max(score_vec_rmna) - quantile(score_vec_rmna, probs=0.50,na.rm=TRUE)
    return(c(metric))
  }
  
  ## Function: local median sliding window
  local_median <- function(metric) {
    local_vec <- rep(0,length(metric))
    if (length(metric) >= 25) {
      for (k in 1:length(metric)){
        if ((k-15 > 0) & (k+15 <= length(metric))) {
          local_vec[k] <- median(metric[(k-15) :(k+15)])
        } else if ( k <= 15 & k > 7) {
          local_vec[k] <- median(metric[(k-7) :(k+7)])
        } else if ( k <= 7) {
          local_vec[k] <- median(metric[1 :(2*k-1)])
        } else if (k+15 > length(metric) & k+7 <= length(metric)) {
          local_vec[k] <- median(metric[(k-7) :(k+7)])
        }  else{
          local_vec[k] <- median(metric[(2*k-length(metric)) :length(metric)])
        }
      }
    } else {
      stop("Too few students in the query exam!!!")
    }
    return(local_vec)
  }
  
  ## Calculate metrics
  mat_iden_exam <- identity_matrix(scores)
  diag(mat_iden_exam) <- NaN
  per5_identity_metric <- apply(mat_iden_exam,1, FUN=metric_5per)
  CS_identity <- per5_identity_metric/local_median(per5_identity_metric)
  CS_identity <- as.numeric(format(round(CS_identity, 2), nsmall = 2))
  
  if (length(no_CS_list)>0 ) {
    CS_identity[no_CS_list] <- 0
    CS_identity_noNA <- CS_identity[-no_CS_list]
  } else  {
    CS_identity_noNA <- CS_identity
  }
  
  ## Prepare dataframe for xlsx output
  output_matrix <- matrix(0,nrow=length(student_ID),ncol=11)
  cs_order <- order(CS_identity, decreasing = TRUE)
  for (i in 1:length(student_ID)) {
    row_cur <- list()
    row_cur <- list("Student ID"=student_ID[i], "Test Score (TS)"=test_score[i], "TS Rank"=as.integer(i),"Collusion Score (CS)"=CS_identity[i], "CS Rank"=which(cs_order==i))
    IS_order_cur <- order(mat_iden_exam[i,],decreasing = TRUE)
    row_cur$"1st Parter ID" <- student_ID[IS_order_cur[1]]
    row_cur$"Identity Score (IS) with 1st Partner" = mat_iden_exam[i,IS_order_cur[1]]
    row_cur$"1st Parter CS" <- CS_identity[IS_order_cur[1]]
    row_cur$"2nd Parter ID" <- student_ID[IS_order_cur[2]]
    row_cur$"IS with 2nd Partner" = mat_iden_exam[i,IS_order_cur[2]]
    row_cur$"2nd Parter CS" <- CS_identity[IS_order_cur[2]]
    # row_cur$"3rd Parter ID" <- student_ID[IS_order_cur[3]]
    # row_cur$"IS with 3rd Partner" = mat_iden_exam[i,IS_order_cur[3]]
    # row_cur$"3rd Parter CS" <- CS_identity[IS_order_cur[3]]
    # row_cur$"4th Parter ID" <- student_ID[IS_order_cur[4]]
    # row_cur$"IS with 4th Partner" = mat_iden_exam[i,IS_order_cur[4]]
    # row_cur$"4th Parter CS" <- CS_identity[IS_order_cur[4]]
    # row_cur$"5th Parter ID" <- student_ID[IS_order_cur[5]]
    # row_cur$"IS with 5th Partner" = mat_iden_exam[i,IS_order_cur[5]]
    # row_cur$"5th Parter CS" <- CS_identity[IS_order_cur[5]]
    output_matrix[i,] <- unlist(row_cur,use.names = FALSE)
    col_names <- names(row_cur)
    rm(row_cur)
  }
  sort_TS_index <- order(output_matrix[,4],decreasing = TRUE)
  output_df <- data.frame(output_matrix[sort_TS_index,])
  names(output_df) <- col_names
  
  output_df$"Test Score (TS)" <- as.numeric(output_df$"Test Score (TS)")
  output_df$"Collusion Score (CS)" <- as.numeric(output_df$`Collusion Score (CS)`)
  output_df$"Identity Score (IS) with 1st Partner" <- as.numeric(output_df$"Identity Score (IS) with 1st Partner")
  output_df$"1st Parter CS" <- as.numeric(output_df$`1st Parter CS`)
  output_df$"2nd Parter CS" <- as.numeric(output_df$"2nd Parter CS")
  output_df$`TS Rank` <- as.numeric(output_df$`TS Rank`)
  output_df$`CS Rank` <- as.numeric(output_df$`CS Rank`)
  output_df$`IS with 2nd Partner` <- as.numeric(output_df$`IS with 2nd Partner`)
  
# names(output_df)
# output_df[1:6, ]$"Student ID" <- c("A", "B", "D", "C", "X", "Y")
# output_df[1:6, ]$"Collusion Score (CS)" <- 2
# output_df[1:6, ]$"1st Parter ID" <- c("B", "D", "A", "X", "C", "X")
# output_df[1:6, ]$"1st Parter CS" <- 2
# output_df[1:6, ]$"2nd Parter ID" <- c("C", "C", "B", "Y", "Z", "C")
# output_df[1:6, ]$"2nd Parter CS" <- 2

  ## Gnereate collusion groups
  ### Step1
  threshold1 <- thr_vals[2]
  threshold2 <- thr_vals[1]
  
  potential_collusioin_ID <- output_df %>% dplyr::filter( (`1st Parter CS` >= threshold1 | `Collusion Score (CS)` >= threshold1) & (`1st Parter CS` >= threshold2 & `Collusion Score (CS)` >= threshold2)) %>% dplyr::select(c("Student ID" ,"1st Parter ID"))
  # potential_collusioin_ID <- dplyr::select(dplyr::filter(output_df,output_df$`Collusion Score (CS)`>=1.5 & output_df$`1st Parter CS`>=1.23),c("Student ID" ,"1st Parter ID"))
  potential_collusioin_ID_temp <- suppressWarnings(as.matrix(potential_collusioin_ID))
  
  ite = 1
  group_union <- c()
  while (nrow(potential_collusioin_ID_temp) > 0) {
    temp_set <- potential_collusioin_ID_temp[1,]
    
    while(length(intersect(temp_set,potential_collusioin_ID_temp))>0){
      rm_rowindex <- c()
      for (i in 1:nrow(potential_collusioin_ID_temp)) {
        if(length(intersect(temp_set,potential_collusioin_ID_temp[i,])) != 0){
          temp_set <- union(temp_set,potential_collusioin_ID_temp[i,])
          rm_rowindex <- union(rm_rowindex,i)
        }
      }
      potential_collusioin_ID_temp <- potential_collusioin_ID_temp[-rm_rowindex,,drop=FALSE]
    }
    assign(sprintf("group_%s",ite), temp_set)
    names(temp_set) <- rep(sprintf("group_%s",ite), length(temp_set))
    group_union <- c(group_union,temp_set)
    ite = ite + 1
  }
  group_n <- ite - 1
  
  ### Step2
  ## Case1: Groups identified
  if (group_n != 0){
    group_union_new <- c()
    for (group_index in 1:group_n) {
      group_cur <- eval(as.name(sprintf("group_%s",group_index)))
      if (!is.null(group_cur)){
        group_res_cur <- setdiff(group_union, eval(as.name(sprintf("group_%s",group_index))))
        group_df_cur <- dplyr::filter(output_df,output_df$`Student ID`%in%group_cur)
        summary_temp <- table(group_df_cur$`2nd Parter ID`)
        new_ID_set <- names(summary_temp[which(table(group_df_cur$`2nd Parter ID`) > 1)])
        new_ID_set <- setdiff(new_ID_set, eval(as.name(sprintf("group_%s",group_index)))) # case: duplicate 2nd partner already in the current group
        if (length(new_ID_set) > 0){
          for (ID in new_ID_set) {
            if(ID %in% group_union){
                ID_original_group_name <- names(group_union[which(group_union == ID)])
                ID_original_group <- eval(as.symbol(ID_original_group_name))
                group_cur <- union(group_cur, ID_original_group)
                if (ID_original_group_name != sprintf("group_%s",group_index)) {
                  assign(ID_original_group_name, NULL)
                }
              }
          }
        }
        assign(sprintf("group_%s",group_index), group_cur)
        names(group_cur) <- rep(sprintf("group_%s",group_index), length(group_cur))
        group_union_new <- c(group_union_new,group_cur)
        rm(group_cur)
      }
    }
    # Formulate output group dataframe
    group_df_vec <- c()
    ID_df_vec <- c()
    CS_df_vec <- c()
    group_index_vec <- c()
    max_index_vec <- c()
    indicator <- 1
    for (group_eval_index in 1:group_n) {
      group_eval_cur <- eval(as.name(sprintf("group_%s",group_eval_index)))
      if (length(group_eval_cur)>1) {
        group_df_vec <- c(group_df_vec,rep(sprintf("group%s",indicator),length(group_eval_cur)))
        ID_df_vec <- c(ID_df_vec,group_eval_cur)
        CS_group_temp <-output_df$`Collusion Score (CS)`[match(group_eval_cur,output_df$`Student ID`)]
        CS_df_vec <- c(CS_df_vec, CS_group_temp)
        group_index_vec <- c(group_index_vec, rep(indicator,length(group_eval_cur)))
        max_index_vec <- c(max_index_vec,group_eval_cur[which(CS_group_temp == max(CS_group_temp))[1]])
        indicator <- indicator + 1
      }
      suppressWarnings(rm(group_eval_cur,CS_group_temp))
    }
    group_decreasing_reorder <- order(output_df$`Collusion Score (CS)`[match(max_index_vec,output_df$`Student ID`)], decreasing = TRUE)
    group_df <- data.frame("Group_disorder"=group_index_vec,"ID"=ID_df_vec,"CS"=CS_df_vec, "Group" = group_index_vec)
    group_n <- length(unique(group_df$Group))
    for (sort_id in 1:group_n){
      g_index <- which(group_df$Group_disorder == sort_id)
      
      group_df$Group[g_index] <- which(group_decreasing_reorder==sort_id)
    }
    group_df <- group_df[order(group_df$Group,-group_df$CS),]
    rownames(group_df) <- c()
    suppressWarnings(rm(group_df_vec,  ID_df_vec,CS_df_vec,group_index_vec))
    getPalette = colorRampPalette(brewer.pal(11, "Set3"))
    color_palette <- getPalette(group_n)
    color_map <- hash::hash(unique(group_df$Group), color_palette)
    group_color_vec <- hash::values(color_map, keys=group_df$Group )
  } else { ## Case2: No groups identified 
    group_df <- data.frame()
    group_color_vec <- NULL
    max_index_vec <- NULL
  }
  
  
  ## FPR for collusion group
  group_n <- length(unique(group_df$Group))
  if (group_n > 0) {
    group_df$FPR <- NaN
    for (group_id in 1:group_n){
      max_CS <- max(group_df %>% dplyr::filter(Group == group_id) %>% dplyr::select(CS)) 
      if (max_CS >= thr_vals[2] & max_CS < thr_vals[3]){
        FPR_label <- "0.65%"
      } else if (max_CS >= thr_vals[3] & max_CS < thr_vals[4]){
        FPR_label <- "0.25%"
      } else if (max_CS >= thr_vals[4]){
        FPR_label <- "0.05%"
      }
      group_df$FPR[which(group_df$Group == group_id)] <- FPR_label
    }
  } 
  
  ## Complexity Score
  student_n <- ncol(scores)
  question_n <- nrow(scores)
  ident_prop_list <- list()
  for (question in 1:question_n){
    ident_prop_list[[question]] <-  table(unlist(scores[question,]))/student_n # question by student
  }
  ident_prop_vec <- lapply(ident_prop_list,function(x) sum(x^2))
  ident_prop_vec_inv <- log10(1/unlist(ident_prop_vec))
  ident_prop_inv_mean <- mean(ident_prop_vec_inv)
  complex_score <- sum(ident_prop_vec_inv)
  
  if (ident_prop_inv_mean > 1){
    group_df <- data.frame()
    group_color_vec <- NULL
    max_index_vec <- NULL
    pdf3_indicator <- TRUE
  } else {
    pdf3_indicator <- FALSE
  }
  
  ## Finalize the output xlsx dataframe
  output_df$Group <- rep(NA,nrow(output_df))
  output_df$Group[match(group_df$ID,output_df$`Student ID`)] <-group_df$Group
  output_df$FPR <- rep(NA,nrow(output_df))
  output_df$FPR[match(group_df$ID,output_df$`Student ID`)] <-group_df$FPR
  
  output_df_xlsx <- output_df[order(output_df$Group,-output_df$"Collusion Score (CS)"),]
  output_df_xlsx <- output_df_xlsx[c(12,13,1:11)]
  
  return(list(CS_identity_noNA=CS_identity_noNA, complex_score=complex_score,student_ID=student_ID,group_df=group_df,output_df_xlsx=output_df_xlsx,group_color_vec=group_color_vec, timecode= timecode,max_index_vec=max_index_vec,CS_identity=CS_identity,mat_iden_exam=mat_iden_exam,scores=scores,dp_id_list=dp_id_list,pdf3_indicator=pdf3_indicator))
}


run_Q_SID_synthetic <- function(n_question, n_student, n_cluster, cluster_assign, param, scale_multiplier, student_ID, threshold_list){
  new_count <- matrix(0, nrow = n_question, ncol = n_student)
  for (cluser_ind in 1:n_cluster){
    if (is.null(param[[cluser_ind]])){
      new_count[,which(cluster_assign == cluser_ind)] <- scores_discrete[,which(cluster_assign == cluser_ind)]
    } else{
      new_count[,which(cluster_assign == cluser_ind)] <- simulate_count_copula(param[[cluser_ind]], n = length(which(cluster_assign == cluser_ind)),
                                                                               marginal = 'Multinomial') # Decide what to use: nb or Gamma and the sequence depth..
    }
  }
  ## Divide simulated data by the multiplier 
  new_count <- new_count/scale_multiplier
  test_score_rd <- colSums(new_count)
  random_data <- as.data.frame(cbind(student_ID, t(rbind(test_score_rd, new_count))))
  ## Numeric of random data
  random_data <- random_data[order(unlist(random_data[2]),decreasing = TRUE),] # Sort student by TS
  random_data[,-1] <- suppressWarnings(apply(random_data[,-1], 2, as.numeric))
  ## Q-SID 
  n_exam <- 1
  random_data <- as.data.frame(random_data)
  Q_SID_list_sync <- Q_SID_synthetic(random_data, threshold_list)
  if (sum(is.na(Q_SID_list_sync$output_df_xlsx[,2])) != n_student){
    n_cohort1 <- length(which(Q_SID_list_sync$output_df_xlsx[,2] == "0.05%"))
    n_cohort2 <- length(which(Q_SID_list_sync$output_df_xlsx[,2] == "0.25%"))
    n_cohort3 <- length(which(Q_SID_list_sync$output_df_xlsx[,2] == "0.65%"))
  } else {
    n_cohort1 <- 0
    n_cohort2 <- 0
    n_cohort3 <- 0
  }
  # FPR_mat[rep, ] <- c(n_cohort1,n_cohort2,n_cohort3)
  # sync_CS_list[[rep]] <- Q_SID_list_sync$CS_identity
  return(list(FPR_vec=c(n_cohort1,n_cohort2,n_cohort3), sync_CS_vec= Q_SID_list_sync$CS_identity, sync_score = random_data))
}

# Function: Parallel FPR analysis 
syn_FPR_paral <- function(my_data, threshold_list, ncores=4){
  # 20240214: Added saving synthetic data to local.
  # RNGkind("L'Ecuyer-CMRG")
  # set.seed(random_seed_syntheticFPR)
  my_data <- my_data[order(unlist(my_data[,2]),decreasing = TRUE),] # Sort student by TS
  # Int the data
  scores <- t(my_data[,3:ncol(my_data)])
  scores[which(scores < 0)] <- 0
  scores <- setNames(data.frame(scores),unlist(my_data[,1],use.names=FALSE))
  n_question <- ncol(my_data) - 2
  n_student <- nrow(my_data)
  student_ID <- unlist(my_data[,1],use.names=FALSE)
  test_score <- round(unlist(my_data[,2],use.names=FALSE), 1)
  no_CS_list <- which(test_score < 0.05*max(test_score))
  
  # scale the data
  scores <- apply(scores, 2, as.numeric) # SyncFPR only happens when numeric input is specified and no character exits, hence this step is necessary
  scale_multiplier <- 100
  scores_multiplied <- scores * scale_multiplier
  test_score_multiplied <- colSums(scores_multiplied)
  my_data_multiplied <- cbind(student_ID, t(rbind(test_score_multiplied, scores_multiplied)))
  
  # Simulation and generate correlation matrix
  n_cluster <- 5
  cluster_size <- floor(length(test_score_multiplied)/n_cluster)
  cluster_assign_tmp <-  c(unlist(lapply(1:(n_cluster-1), function(x){
    rep(x,cluster_size)
  })), rep(n_cluster, length(test_score_multiplied)-cluster_size*(n_cluster-1)))
  cluster_assign <- rep(NaN, length(test_score_multiplied))
  cluster_assign[order(test_score_multiplied, decreasing = TRUE)] <- cluster_assign_tmp
  kmeans_df <- data.frame(test_score = test_score_multiplied, label = factor(cluster_assign))
  
  scores_discrete <- as.matrix((scores_multiplied))
  param <- lapply(1:n_cluster, function(cluser_ind){
    if (length(which(cluster_assign == cluser_ind))==1){
      scores_cur <- as.matrix(scores_discrete[,which(cluster_assign == cluser_ind)])
      NULL
    } else {
      scores_cur <- scores_discrete[,which(cluster_assign == cluser_ind)]
      rownames(scores_discrete) <- NULL
      fit_Gaussian_copula_mnm(scores_cur, zp_cutoff = 0.99,min_nonzero_num = 0)
    }
  })
  
  # Decide the maximum repetitions of simulation based on the training parameters
  max_simu_rep <- round(100000/(n_student)) + 1
  
  # Parallel generation of synthetic exams and run QSID anlaysis to produce FPR
  # RNGkind("L'Ecuyer-CMRG")
  # set.seed(random_seed_syntheticFPR)
  paral_list <- parallel::mclapply(1:max_simu_rep, function(iter){
    run_Q_SID_synthetic(n_question, n_student, n_cluster, cluster_assign, param, scale_multiplier, student_ID, threshold_list)
  }, mc.cores = ncores) 
  FPR_mat <- t(matrix(unlist(lapply(paral_list, function(x){x[[1]]})), nrow=3, ncol=max_simu_rep))
  sync_null_data <- unlist(lapply(paral_list, function(x){x[[2]]}), use.names = FALSE)
  sync_score_list <- lapply(paral_list, function(x){x[[3]]})
  outdf_names <- c("0.04%", "0.20%", "0.56%")
  percent_vec <- c( colSums(FPR_mat[,1:3]) / (max_simu_rep * n_student) * 100)
  names(percent_vec) <- outdf_names
  return(list(percent_vec=percent_vec, sync_null_data=sync_null_data, sync_score_list=sync_score_list))
}


# Function: Main analysis functions (for different class sizes)
Q_SID <- function(is_numeric, my_data, out.directory, course.name= NULL, exam.name = NULL, null_data=null_data, threshold_list){
  # 20240214: Added saving synthetic data to local for analysis. But comment out for website.
  ## Print error message if there are fewer than 25 students
  student_analysis_threshold <- 25
  if(nrow(my_data) < student_analysis_threshold){
    stop("Too few students in the query exam!!!")
  }
  
  ## Load input data 
  exam.name <- gsub("\\s", "", exam.name)
  course.name <- gsub("\\s", "", course.name)
  setwd(out.directory)
  timecode <- format(Sys.time(), format="%b%d%Y%H%M%S")
  
  my_data <- my_data[order(my_data[,2],decreasing = TRUE),] # Sort student by TS
  scores <- t(my_data[,3:ncol(my_data)])
  scores <- setNames(data.frame(scores),unlist(my_data[,1],use.names=FALSE))
  student_ID <- unlist(my_data[,1],use.names=FALSE)
  test_score <- round(unlist(my_data[,2],use.names=FALSE), 1)
  no_CS_list <- which(test_score < 0.05*max(test_score))
  nstudent <- nrow(my_data)
  
  ## Function: identity score matrix
  identity_matrix <- function(scores){
    mat_iden_exam <- matrix(0, ncol(scores), ncol(scores))
    for (i in 1:ncol(scores)) {
      for (j in i:ncol(scores)) {
        identity_vec <- scores[,i] == scores[,j]
        identity_vec[is.na(identity_vec)] <- FALSE
        mat_iden_exam[i,j] <- sum(as.numeric(identity_vec))
      }
    }
    mat_iden_exam[lower.tri(mat_iden_exam)]  <- t(mat_iden_exam)[lower.tri(mat_iden_exam)]
    diag(mat_iden_exam) <- NaN
    
    return(mat_iden_exam)
  }
  
  ## Function: metric
  metric_5per <- function(score_vec){
    score_vec_rmna <- na.omit(score_vec)
    metric <- max(score_vec_rmna) - quantile(score_vec_rmna, probs=0.50,na.rm=TRUE)
    return(c(metric))
  }
  
  ## Function: local median sliding window
  local_median <- function(metric) {
    local_vec <- rep(0,length(metric))
    if (length(metric) >= student_analysis_threshold) {
      for (k in 1:length(metric)){
        if ((k-15 > 0) & (k+15 <= length(metric))) {
          local_vec[k] <- median(metric[(k-15) :(k+15)])
        } else if ( k <= 15 & k > 7) {
          local_vec[k] <- median(metric[(k-7) :(k+7)])
        } else if ( k <= 7) {
          local_vec[k] <- median(metric[1 :(2*k-1)])
        } else if (k+15 > length(metric) & k+7 <= length(metric)) {
          local_vec[k] <- median(metric[(k-7) :(k+7)])
        }  else{
          local_vec[k] <- median(metric[(2*k-length(metric)) :length(metric)])
        }
      }
    } else {
      stop("Too few students in the query exam!!!")
    }
    return(local_vec)
  }
  
  ## Calculate CS metrics
  mat_iden_exam <- identity_matrix(scores)
  diag(mat_iden_exam) <- NaN
  per5_identity_metric <- apply(mat_iden_exam,1, FUN=metric_5per)
  CS_identity <- per5_identity_metric/local_median(per5_identity_metric)
  CS_identity <- as.numeric(format(round(CS_identity, 2), nsmall = 2))
  
  if (length(no_CS_list)>0 ) {
    CS_identity[no_CS_list] <- NA
    CS_identity_noNA <- CS_identity[-no_CS_list]
  } else  {
    CS_identity_noNA <- CS_identity
  }
  
  ## Complexity Score
  student_n <- ncol(scores)
  question_n <- nrow(scores)
  ident_prop_list <- list()
  for (question in 1:question_n){
    ident_prop_list[[question]] <-  table(unlist(scores[question,]))/student_n # question by student
  }
  ident_prop_vec <- lapply(ident_prop_list,function(x) sum(x^2))
  ident_prop_vec_inv <- log10(1/unlist(ident_prop_vec))
  ident_prop_inv_mean <- mean(ident_prop_vec_inv)
  complex_score <- sum(ident_prop_vec_inv)
  if (ident_prop_inv_mean > 1){
    group_df <- data.frame()
    group_color_vec <- NULL
    max_index_vec <- NULL
    pdf3_indicator <- TRUE
  } else {
    pdf3_indicator <- FALSE
  }
  
  ## Prepare dataframe for xlsx output
  output_matrix <- matrix(0,nrow=length(student_ID),ncol=11)
  cs_order <- order(CS_identity, decreasing = TRUE)
  for (i in 1:length(student_ID)) {
    row_cur <- list()
    row_cur <- list("Student ID"=student_ID[i], "Test Score (TS)"=test_score[i], "TS Rank"=as.integer(i),"Collusion Score (CS)"=CS_identity[i], "CS Rank"=which(cs_order==i))
    IS_order_cur <- order(mat_iden_exam[i,],decreasing = TRUE)
    row_cur$"1st Parter ID" <- student_ID[IS_order_cur[1]]
    row_cur$"Identity Score (IS) with 1st Partner" = mat_iden_exam[i,IS_order_cur[1]]
    row_cur$"1st Parter CS" <- CS_identity[IS_order_cur[1]]
    row_cur$"2nd Parter ID" <- student_ID[IS_order_cur[2]]
    row_cur$"IS with 2nd Partner" = mat_iden_exam[i,IS_order_cur[2]]
    row_cur$"2nd Parter CS" <- CS_identity[IS_order_cur[2]]
    # row_cur$"3rd Parter ID" <- student_ID[IS_order_cur[3]]
    # row_cur$"IS with 3rd Partner" = mat_iden_exam[i,IS_order_cur[3]]
    # row_cur$"3rd Parter CS" <- CS_identity[IS_order_cur[3]]
    # row_cur$"4th Parter ID" <- student_ID[IS_order_cur[4]]
    # row_cur$"IS with 4th Partner" = mat_iden_exam[i,IS_order_cur[4]]
    # row_cur$"4th Parter CS" <- CS_identity[IS_order_cur[4]]
    # row_cur$"5th Parter ID" <- student_ID[IS_order_cur[5]]
    # row_cur$"IS with 5th Partner" = mat_iden_exam[i,IS_order_cur[5]]
    # row_cur$"5th Parter CS" <- CS_identity[IS_order_cur[5]]
    output_matrix[i,] <- unlist(row_cur,use.names = FALSE)
    col_names <- names(row_cur)
    rm(row_cur)
  }
  sort_TS_index <- order(output_matrix[,4],decreasing = TRUE)
  output_df <- data.frame(output_matrix[sort_TS_index,])
  names(output_df) <- col_names
  
  output_df$"Test Score (TS)" <- as.numeric(output_df$"Test Score (TS)")
  output_df$"Collusion Score (CS)" <- as.numeric(output_df$`Collusion Score (CS)`)
  output_df$"Identity Score (IS) with 1st Partner" <- as.numeric(output_df$"Identity Score (IS) with 1st Partner")
  output_df$"1st Parter CS" <- as.numeric(output_df$`1st Parter CS`)
  output_df$"2nd Parter CS" <- as.numeric(output_df$"2nd Parter CS")
  output_df$`TS Rank` <- as.numeric(output_df$`TS Rank`)
  output_df$`CS Rank` <- as.numeric(output_df$`CS Rank`)
  output_df$`IS with 2nd Partner` <- as.numeric(output_df$`IS with 2nd Partner`)
  
  
  ## Decide threshold value for collusion group
  if (nstudent <= 17) {
    thr_vals <- threshold_list[1,-1]
  } else if (nstudent > 17 & nstudent <= 22){
    thr_vals <- threshold_list[2,-1]
  } else if (nstudent > 22 & nstudent <= 27){
    thr_vals <- threshold_list[3,-1]
  } else if (nstudent > 27 & nstudent <= 32){
    thr_vals <- threshold_list[4,-1]
  } else if (nstudent > 32 & nstudent <= 37){
    thr_vals <- threshold_list[5,-1]
  } else if (nstudent > 37 & nstudent <= 42){
    thr_vals <- threshold_list[6,-1]
  } else if (nstudent > 42 & nstudent <= 47){
    thr_vals <- threshold_list[7,-1]
  } else if (nstudent > 47 & nstudent <= 54){
    thr_vals <- threshold_list[8,-1]
  } else if (nstudent > 54 & nstudent <= 64){
    thr_vals <- threshold_list[9,-1]
  } else if (nstudent > 64 & nstudent <= 74){
    thr_vals <- threshold_list[10,-1]
  } else if (nstudent > 74 & nstudent <= 84){
    thr_vals <- threshold_list[11,-1]
  } else if (nstudent > 84 & nstudent <= 94){
    thr_vals <- threshold_list[12,-1]
  } else if (nstudent > 94 & nstudent <= 104){
    thr_vals <- threshold_list[13,-1]
  } else if (nstudent > 104 & nstudent <= 114){
    thr_vals <- threshold_list[14,-1]
  } else if (nstudent > 114 & nstudent <= 124){
    thr_vals <- threshold_list[15,-1]
  } else if (nstudent > 124 & nstudent <= 134){
    thr_vals <- threshold_list[16,-1]
  } else if (nstudent > 134 & nstudent <= 144){
    thr_vals <- threshold_list[17,-1]
  } else if (nstudent > 144 & nstudent <= 154){
    thr_vals <- threshold_list[18,-1]
  } else if (nstudent > 154 & nstudent <= 164){
    thr_vals <- threshold_list[19,-1]
  } else if (nstudent > 164 & nstudent <= 174){
    thr_vals <- threshold_list[20,-1]
  } else if (nstudent > 174 & nstudent <= 184){
    thr_vals <- threshold_list[21,-1]
  } else if (nstudent > 184 & nstudent <= 194){
    thr_vals <- threshold_list[22,-1]
  } else if (nstudent > 194 & nstudent <= 204){
    thr_vals <- threshold_list[23,-1]
  } else if (nstudent > 204 & nstudent <= 214){
    thr_vals <- threshold_list[24,-1]
  } else if (nstudent > 214 & nstudent <= 224){
    thr_vals <- threshold_list[25,-1]
  } else if (nstudent > 224 & nstudent <= 234){
    thr_vals <- threshold_list[26,-1]
  } else if (nstudent > 234 & nstudent <= 244){
    thr_vals <- threshold_list[27,-1]
  } else if (nstudent > 244 & nstudent <= 254){
    thr_vals <- threshold_list[28,-1]
  } else if (nstudent > 254){
    thr_vals <- threshold_list[29,-1]
  }
  thr_vals <- as.numeric(thr_vals)
  
  ## Gnereate collusion groups
  ### Step1
  threshold1 <- thr_vals[2]
  threshold2 <- thr_vals[1]
  
  potential_collusioin_ID <- output_df %>% dplyr::filter( (`1st Parter CS` >= threshold1 | `Collusion Score (CS)` >= threshold1) & (`1st Parter CS` >= threshold2 & `Collusion Score (CS)` >= threshold2)) %>% dplyr::select(c("Student ID" ,"1st Parter ID"))
  # potential_collusioin_ID <- dplyr::select(dplyr::filter(output_df,output_df$`Collusion Score (CS)`>=1.5 & output_df$`1st Parter CS`>=1.23),c("Student ID" ,"1st Parter ID"))
  potential_collusioin_ID_temp <- suppressWarnings(as.matrix(potential_collusioin_ID))
  
  ite = 1
  group_union <- c()
  while (nrow(potential_collusioin_ID_temp) > 0) {
    temp_set <- potential_collusioin_ID_temp[1,]
    
    while(length(intersect(temp_set,potential_collusioin_ID_temp))>0){
      rm_rowindex <- c()
      for (i in 1:nrow(potential_collusioin_ID_temp)) {
        if(length(intersect(temp_set,potential_collusioin_ID_temp[i,])) != 0){
          temp_set <- union(temp_set,potential_collusioin_ID_temp[i,])
          rm_rowindex <- union(rm_rowindex,i)
        }
      }
      potential_collusioin_ID_temp <- potential_collusioin_ID_temp[-rm_rowindex,,drop=FALSE]
    }
    assign(sprintf("group_%s",ite), temp_set)
    names(temp_set) <- rep(sprintf("group_%s",ite), length(temp_set))
    group_union <- c(group_union,temp_set)
    ite = ite + 1
  }
  group_n <- ite - 1
  
  ## Case1: Groups identified
  if (group_n != 0){
    group_union_new <- c()
    for (group_index in 1:group_n) {
      group_cur <- eval(as.name(sprintf("group_%s",group_index)))
      if (!is.null(group_cur)){
        group_res_cur <- setdiff(group_union, eval(as.name(sprintf("group_%s",group_index))))
        group_df_cur <- dplyr::filter(output_df,output_df$`Student ID`%in%group_cur)
        summary_temp <- table(group_df_cur$`2nd Parter ID`)
        new_ID_set <- names(summary_temp[which(table(group_df_cur$`2nd Parter ID`) > 1)])
        new_ID_set <- setdiff(new_ID_set, eval(as.name(sprintf("group_%s",group_index)))) # case: duplicate 2nd partner already in the current group
        if (length(new_ID_set) > 0){
          for (ID in new_ID_set) {
            if(ID %in% group_union){
                ID_original_group_name <- names(group_union[which(group_union == ID)])
                ID_original_group <- eval(as.symbol(ID_original_group_name))
                group_cur <- union(group_cur, ID_original_group)
                if (ID_original_group_name != sprintf("group_%s",group_index)) {
                  assign(ID_original_group_name, NULL)
                }
              }
          }
        }
        assign(sprintf("group_%s",group_index), group_cur)
        names(group_cur) <- rep(sprintf("group_%s",group_index), length(group_cur))
        group_union_new <- c(group_union_new,group_cur)
        rm(group_cur)
      }
    }
    # Formulate output group dataframe
    group_df_vec <- c()
    ID_df_vec <- c()
    CS_df_vec <- c()
    group_index_vec <- c()
    max_index_vec <- c()
    indicator <- 1
    for (group_eval_index in 1:group_n) {
      group_eval_cur <- eval(as.name(sprintf("group_%s",group_eval_index)))
      if (length(group_eval_cur)>1) {
        group_df_vec <- c(group_df_vec,rep(sprintf("group%s",indicator),length(group_eval_cur)))
        ID_df_vec <- c(ID_df_vec,group_eval_cur)
        CS_group_temp <-output_df$`Collusion Score (CS)`[match(group_eval_cur,output_df$`Student ID`)]
        CS_df_vec <- c(CS_df_vec, CS_group_temp)
        group_index_vec <- c(group_index_vec, rep(indicator,length(group_eval_cur)))
        max_index_vec <- c(max_index_vec,group_eval_cur[which(CS_group_temp == max(CS_group_temp))[1]])
        indicator <- indicator + 1
      }
      suppressWarnings(rm(group_eval_cur,CS_group_temp))
    }
    group_decreasing_reorder <- order(output_df$`Collusion Score (CS)`[match(max_index_vec,output_df$`Student ID`)], decreasing = TRUE)
    group_df <- data.frame("Group_disorder"=group_index_vec,"ID"=ID_df_vec,"CS"=CS_df_vec, "Group" = group_index_vec)
    group_n <- length(unique(group_df$Group))
    for (sort_id in 1:group_n){
      g_index <- which(group_df$Group_disorder == sort_id)
      
      group_df$Group[g_index] <- which(group_decreasing_reorder==sort_id)
    }
    group_df <- group_df[order(group_df$Group,-group_df$CS),]
    rownames(group_df) <- c()
    suppressWarnings(rm(group_df_vec,  ID_df_vec,CS_df_vec,group_index_vec))
    getPalette = colorRampPalette(brewer.pal(11, "Set3"))
    color_palette <- getPalette(group_n)
    color_map <- hash::hash(unique(group_df$Group), color_palette)
    group_color_vec <- hash::values(color_map, keys=group_df$Group )
  } else { ## Case2: No groups identified 
    group_df <- data.frame()
    group_color_vec <- NULL
    max_index_vec <- NULL
  }
  
  ## Calculate synthetic FPR
  if (is_numeric){
    RNGkind("L'Ecuyer-CMRG")
    set.seed(2022)
    sync_FPR_result <- syn_FPR_paral(my_data, threshold_list, ncores=8)
    # sync_FPR_result <- syn_FPR(my_data, threshold_list)
    sync_FPR_cum <- cumsum(sync_FPR_result$percent_vec)
    sync_null_data <- sync_FPR_result$sync_null_data
    sync_score_list <- sync_FPR_result$sync_score_list
    # save(sync_score_list, file=sprintf("%s/synthetic_score_list.Rdata", out.directory))
  
    ## Synthetic FPR confidence interval
    sync_FPR_95interval <- lapply(1:3, function(i){
      point_sync_FPR <- sync_FPR_cum[i]/100 # convert percent to digits
      confinterv_left <- point_sync_FPR - 1.96 * sqrt(point_sync_FPR * (1-point_sync_FPR) / length(sync_null_data))
      confinterv_right <- point_sync_FPR + 1.96 * sqrt(point_sync_FPR * (1-point_sync_FPR) / length(sync_null_data))
      return(c("point estimate"=point_sync_FPR, "95% left"=confinterv_left, "95% right"=confinterv_right))
    })
    
    # if (sum(sync_FPR_cum > 0.8) == 0){
    #   removal_group_indicator <- Inf
    #   removal_synthteic_group_pdf_notice <- FALSE
    # } else {
    #   removal_group_indicator <-  min(which(sync_FPR_cum > 0.8))
    #   removal_synthteic_group_pdf_notice <- TRUE
    # }
    removal_group_indicator <- Inf
    removal_synthteic_group_pdf_notice <- FALSE
    pdf_character_indicator <- FALSE
  } else {
    pdf_character_indicator <- TRUE
    removal_group_indicator <- Inf
    removal_synthteic_group_pdf_notice <- FALSE
    sync_null_data <- NULL
    sync_FPR_95interval <- NULL
  }
  
  ## Calculate empirical FPR
  group_n <- length(unique(group_df$Group))
  if (group_n > 0) {
    group_df$empFPR <- NaN
    group_df$synFPR <- NaN
    # If input is character, no synthetic FPR output
    if (pdf_character_indicator){
      for (group_id in 1:group_n){
        max_CS <- max(group_df %>% dplyr::filter(Group == group_id) %>% dplyr::select(CS)) 
        if (max_CS >= thr_vals[2] & max_CS < thr_vals[3]){
          FPR_label <- "0.56%"
        } else if (max_CS >= thr_vals[3] & max_CS < thr_vals[4]){
          FPR_label <- "0.20%"
        } else if (max_CS >= thr_vals[4]){
          FPR_label <- "0.04%"
        }
        group_df$empFPR[which(group_df$Group == group_id)] <- FPR_label
      }
    } else { # If input is not character, synthetic FPR output
      for (group_id in 1:group_n){
        max_CS <- max(group_df %>% dplyr::filter(Group == group_id) %>% dplyr::select(CS)) 
        if (max_CS >= thr_vals[2] & max_CS < thr_vals[3]){
          FPR_label <- "0.56%"
          sync_FPR_cum_cur <-sync_FPR_cum[3]
        } else if (max_CS >= thr_vals[3] & max_CS < thr_vals[4]){
          FPR_label <- "0.20%"
          sync_FPR_cum_cur <-sync_FPR_cum[2]
        } else if (max_CS >= thr_vals[4]){
          FPR_label <- "0.04%"
          sync_FPR_cum_cur <-sync_FPR_cum[1]
        }
        group_df$empFPR[which(group_df$Group == group_id)] <- FPR_label
        group_df$synFPR[which(group_df$Group == group_id)] <- paste(format(round(sync_FPR_cum_cur, 2), nsmall = 2),"%", sep = "")
      }
    }
  } 
  
  # Remove collusion groups according to synthetic FPR
  emp_FPR_label <- c("0.04%", "0.20%", "0.56%")
  if (removal_group_indicator != Inf & group_n > 0) {
    removal_group_label_set <- emp_FPR_label[removal_group_indicator : length(emp_FPR_label)]
    group_df <- group_df %>% filter(!empFPR %in% removal_group_label_set)
  } 
  if (nrow(group_df) > 0){
    group_color_vec <- hash::values(color_map, keys=group_df$Group )
    max_index_vec <- unlist(group_df %>% group_by(Group) %>% top_n(1, CS) %>% ungroup() %>% dplyr::select(ID), use.names = FALSE)
  } else {
    group_color_vec <- NULL
    max_index_vec <- NULL
  }
  
  
  ## Finalize the output xlsx dataframe
  output_df$Group <- rep(NA,nrow(output_df))
  output_df$Group[match(group_df$ID,output_df$`Student ID`)] <-group_df$Group
  output_df$empFPR <- rep(NA,nrow(output_df))
  output_df$empFPR[match(group_df$ID,output_df$`Student ID`)] <-group_df$empFPR
  output_df$synFPR <- rep(NA,nrow(output_df))
  output_df$synFPR[match(group_df$ID,output_df$`Student ID`)] <-group_df$synFPR
  
  output_df_xlsx <- output_df[order(output_df$Group,-output_df$"Collusion Score (CS)"),]
  output_df_xlsx <- output_df_xlsx[c(12,13,14,1:11)]
  # Re-assign column names
  colnames(output_df_xlsx) <- c("Collusion Group",	"Empirical FPR",	"Synthetic FPR",	"Student ID",	"Test Score (TS)",	"TS Rank",	"Collusion Score (CS)",	"CS Rank",	"1st Partner ID",	"Identity Score (IS) with 1st Partner",	"1st Partner CS",	"2nd Partner ID"," IS with 2nd Partner",	"2nd Partner CS")
  return(list(sync_FPR_cum=sync_FPR_cum, sync_FPR_95interval=sync_FPR_95interval, removal_synthteic_group_pdf_notice=removal_synthteic_group_pdf_notice, sync_null_data=sync_null_data, CS_identity_noNA=CS_identity_noNA, complex_score=complex_score,student_ID=student_ID,group_df=group_df,output_df_xlsx=output_df_xlsx,group_color_vec=group_color_vec, timecode= timecode,max_index_vec=max_index_vec,CS_identity=CS_identity,null_data=null_data,mat_iden_exam=mat_iden_exam,scores=scores,pdf3_indicator=pdf3_indicator))
}


# Function: Generate xlsx file
Q_SID_xlsx <- function(output_df_xlsx,out.directory,course.name,exam.name,timecode){
  exam.name <- gsub("\\s", "", exam.name)
  course.name <- gsub("\\s", "", course.name)
  xlsx_file_dir <- sprintf("%s/QSID_output_%s_%s_%s.xlsx",out.directory,course.name,exam.name,timecode)
  xlsx_file_name <- sprintf("QSID_output_%s_%s_%s.xlsx",course.name,exam.name,timecode)
  
  wb_t <- createWorkbook()
  TABLE_COLNAMES_STYLE <- CellStyle(wb_t) + Font(wb_t, isBold=TRUE) +Alignment(wrapText=TRUE, horizontal="ALIGN_RIGHT",vertical="VERTICAL_BOTTOM")
  ws_t <- createSheet(wb_t, sheetName = "Sheet1")
  pct <- CellStyle(wb_t, dataFormat=DataFormat("#,##0.00"))
  dfColIndex <- rep(list(pct), dim(output_df_xlsx)[2]) 
  addDataFrame(output_df_xlsx, sheet = ws_t,
               colnamesStyle = TABLE_COLNAMES_STYLE,
               row.names = FALSE)
  setColumnWidth(sheet = ws_t,colIndex=1:ncol(output_df_xlsx),colWidth = 12)
  # Creating cell style needed to left-justify text.
  cs <- CellStyle(wb_t) + Alignment(horizontal = "ALIGN_RIGHT")
  # Selecting rows to apply cell style to.
  all.rows <- getRows(sheet=ws_t, rowIndex = 1:nrow(output_df_xlsx))
  # Selecting cells within selected rows to apply cell style to.
  all.cells <- getCells(all.rows)
  # Applying cell style to selected cells.
  invisible(lapply(all.cells, setCellStyle, cs))
  saveWorkbook(wb_t,xlsx_file_dir)
  
  return(list(xlsx_file_dir=xlsx_file_dir,xlsx_file_name=xlsx_file_name))
}


# Function: Generate pdf file
Q_SID_pdf <- function(sync_FPR_95interval, is_numeric, removal_synthteic_group_pdf_notice, sync_null_data, exam.number,complexity, group_df,scores,mat_iden_exam,CS_identity,null_data,max_index_vec,group_color_vec,out.directory,course.name,exam.name,timecode,rm_id_list){
  if (!is.null(exam.name)){
    exam.name <- gsub("\\s", "", exam.name)
  }
  if (!is.null(course.name)){
    course.name <- gsub("\\s", "", course.name)
  }
  report_rmd_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".rmd", sep="")
  report_tex_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".tex", sep="")
  figure1_dir <- sprintf("%s/QSID_histogram_CS_%s.png",out.directory,timecode)
  figure1_sync_dir <- sprintf("%s/QSID_histogramSync_CS_%s.png",out.directory,timecode)
  figure2_dir <- sprintf("%s/QSID_barplot_%s.png",out.directory,timecode)
  report_file_name <- paste("QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  report_file_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  
  # Determine whether sync_null_data exists
  if (! is.null(sync_null_data)){
    xlim_range <- c(min(c(CS_identity, null_data, sync_null_data))-1e-1, max(c(CS_identity, null_data, sync_null_data))+1e-1)
    break_width <- 0.15
    break_vec <- seq(from=xlim_range[1], to=xlim_range[2], by=break_width)
    if (! xlim_range[2] %in% break_vec) {
      break_vec <- c(break_vec, xlim_range[2])
    }
    res <- hist(CS_identity, xlim=xlim_range, breaks = break_vec, plot = FALSE)
    res2 <- hist(null_data, xlim=xlim_range, breaks = break_vec, plot = FALSE)
    res3 <- hist(sync_null_data, xlim=xlim_range, breaks = break_vec, plot = FALSE)
    ylim_range <- c(0, 5+max(c(res$counts, ceiling(res2$counts* (length(CS_identity) / length(null_data))), ceiling(res3$counts* (length(CS_identity) / length(sync_null_data))))))
    colors <- c("query exam"="#40E0D0", "proctored control exams" = "#F08080", "synthetic control exams" = "#F1D47E")
    df <- data.frame(CS = c(CS_identity,null_data),label = c(rep("query exam",length(CS_identity)),rep("proctored control exams", length(null_data))))
    p1 <- print(ggplot(df, aes(x=CS, fill=label))+
                  # geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",binwidth=0.1, alpha=0.6)+
                  # geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",binwidth=0.1, alpha=0.6)+
                  geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",breaks=break_vec, alpha=0.6)+
                  geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",breaks=break_vec, alpha=0.6)+
                  scale_fill_manual(values = colors, name="") +
                  ylim(ylim_range) +
                  labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
                  theme_light() +
                  theme(legend.text=element_text(size=14),
                        axis.text=element_text(size=14),
                        axis.title=element_text(size=14,face="bold"),
                        legend.position="bottom"))
    df_sync <- data.frame(CS = c(CS_identity,sync_null_data),label = factor(c(rep("query exam",length(CS_identity)),rep("synthetic control exams", length(sync_null_data)))))
    p1_sync <- print(ggplot(df_sync, aes(x=CS))+
                       # geom_histogram(data=subset(df_sync,df_sync$label == 'query exam'),aes(y=..count.., fill="query exam"),color="#e9ecef", binwidth=0.1, alpha=0.6)+
                       # geom_histogram(data=subset(df_sync,df_sync$label == 'synthetic control exams'),aes(y=..count.. * (length(CS_identity) / length(sync_null_data)), fill="synthetic control exams"),color="#e9ecef", binwidth=0.1, alpha=0.6)+
                       geom_histogram(data=subset(df_sync,df_sync$label == 'query exam'),aes(y=..count.., fill="query exam"),color="#e9ecef", breaks=break_vec, alpha=0.6)+
                       geom_histogram(data=subset(df_sync,df_sync$label == 'synthetic control exams'),aes(y=..count.. * (length(CS_identity) / length(sync_null_data)), fill="synthetic control exams"),color="#e9ecef", breaks=break_vec, alpha=0.6)+
                       scale_fill_manual(values = colors, name="") +
                       ylim(ylim_range) +
                       labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
                       theme_light() +
                       theme(legend.text=element_text(size=14),
                             axis.text=element_text(size=14),
                             axis.title=element_text(size=14,face="bold"),
                             legend.position="bottom"))
    p1_combine <- ggpubr::ggarrange(p1, p1_sync, labels=c("A","B"), ncol=2, common.legend = TRUE, legend="bottom", font.label = list(size = 22))
    ggsave(figure1_dir, 
           plot = p1_combine, # or give ggplot object name as in myPlot,
           width = 15, height = 10, 
           units = "in", # other options c("in", "cm", "mm"), 
           dpi = 300,
           bg="white")
  } else {
    df <- data.frame(CS = c(CS_identity,null_data),label = c(rep("query exam",length(CS_identity)),rep("proctored control exams", length(null_data))))
    p1 <- print(ggplot(df, aes(x=CS))+
                  geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",binwidth=0.2, alpha=0.6)+
                  geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",binwidth=0.2, alpha=0.6)+
                  scale_fill_manual("", values=c("#F08080", "#40E0D0")) + # manually assign histogram fill colors
                  labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
                  theme_light() +
                  theme(legend.text=element_text(size=14),
                        axis.text=element_text(size=14),
                        axis.title=element_text(size=14,face="bold")))
    
    
    ggsave(figure1_dir, 
           plot = p1, # or give ggplot object name as in myPlot,
           width = 10, height = 10, 
           units = "in", # other options c("in", "cm", "mm"), 
           dpi = 300)
  }
  
  student_TS_rank <- 1:length(CS_identity)
  p2 <-   print(data.frame(CS_value = CS_identity, student = student_TS_rank) %>%
                  ggplot( aes(x=factor(student), y=CS_value)) +
                  # geom_bar(color="white", fill="blue",stat = "identity") +
                  geom_bar(fill="lightblue",stat = "identity") +
                  
                  labs(x="Student rank by test score", y = "Collusiion Score") +
                  scale_x_discrete(breaks = student_TS_rank[c(T,F,F,F,F,F,F,F,F,F)])+
                  theme(axis.text.x = element_text( angle=45,size=14),
                        axis.text.y = element_text( size=14),
                        axis.title=element_text(size=14,face="bold")))
  
  ggsave(figure2_dir,
         plot = p2, # or give ggplot object name as in myPlot,
         width = 10, height = 10,
         units = "in", # other options c("in", "cm", "mm"),
         dpi = 300)
  
  if (! is.null(max_index_vec) ){
    IS_plot_index <- max_index_vec
    figure3_list <- vector( length=length(IS_plot_index))
    for (index in IS_plot_index){
      figure3_list[which(IS_plot_index==index)] <- sprintf("%s/QSID_histogram_IS_%d_%s.png",out.directory,which(IS_plot_index==index),timecode)
      if (substring(group_df$empFPR[which(group_df$ID == index)], 1, 1) == "<"){
        p <- suppressWarnings(print(data.frame(IS = mat_iden_exam[which(names(scores)==index),]) %>%
                                      ggplot(aes(x=IS))+
                                      geom_bar(aes(y=..count..),fill="#69b3a2",color="#e9ecef",binwidth=1, alpha=0.6)+
                                      stat_bin(binwidth=1,aes(y=..count.., label=..count..), geom="text", vjust=-.5) +
                                      ggtitle(sprintf("IS Histogram for Collusion Group %s: Student %s (CS=%s; empFPR%s)",group_df$Group[which(group_df$ID == index)],index, format(round(CS_identity[which(names(scores)==index)], 2), nsmall = 2),group_df$empFPR[which(group_df$ID == index)]))+
                                      # scale_fill_manual("", values=c("#F08080", "#40E0D0")) + # manually assign histogram fill colors
                                      labs(x="Number of Identical Question Scores between Students Pairs", y = "Frequency")+
                                      theme(plot.title = element_text(size=14),
                                            axis.text=element_text(size=14),
                                            axis.title=element_text(size=14,face="bold")),
                                    legend.text=element_text(size=14)))
      } else {
        p <- suppressWarnings(print(data.frame(IS = mat_iden_exam[which(names(scores)==index),]) %>%
                                      ggplot(aes(x=IS))+
                                      geom_bar(aes(y=..count..),fill="#69b3a2",color="#e9ecef",binwidth=1, alpha=0.6)+
                                      stat_bin(binwidth=1,aes(y=..count.., label=..count..), geom="text", vjust=-.5) +
                                      ggtitle(sprintf("IS Histogram for Collusion Group %s: Student %s (CS=%s; empFPR=%s)",group_df$Group[which(group_df$ID == index)],index, format(round(CS_identity[which(names(scores)==index)], 2), nsmall = 2),group_df$empFPR[which(group_df$ID == index)]))+
                                      # scale_fill_manual("", values=c("#F08080", "#40E0D0")) + # manually assign histogram fill colors
                                      labs(x="Number of Identical Question Scores between Students Pairs", y = "Frequency")+
                                      theme(plot.title = element_text(size=14),
                                            axis.text=element_text(size=14),
                                            axis.title=element_text(size=14,face="bold")),
                                    legend.text=element_text(size=14)))
      }
      
      suppressWarnings( ggsave(figure3_list[which(IS_plot_index==index)],
                               plot = p, # or give ggplot object name as in myPlot,
                               width = 10, height = 10,
                               units = "in", # other options c("in", "cm", "mm"),
                               dpi = 300))
    }
  }
  
  ## Write rmd file
  ## Title
  cat("---\n", file = report_rmd_dir)
  cat("title: \"Q-SID REPORT\"\n", file = report_rmd_dir, append=TRUE)
  cat("output:\n",file = report_rmd_dir, append=TRUE)
  cat("  pdf_document:\n",file = report_rmd_dir, append=TRUE)
  cat("    latex_engine: xelatex\n",file = report_rmd_dir, append=TRUE)
  cat("header-includes:\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{fontspec}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\setmainfont{Arial}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n- \\usepackage{makecell}\n- \\usepackage{xcolor}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage[normalem]{ulem}\n- \\usepackage{xcolor}\n- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n- \\usepackage[normalem]{ulem}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{setspace}\n- \\setstretch{0.9}\n- \\usepackage{titling}\n- \\setlength{\\droptitle}{-5.5em}\n",file = report_rmd_dir, append=TRUE)
  
  cat("fontsize: 11pt\n",file = report_rmd_dir, append=TRUE)
  cat("geometry: \"left=0.8in,right=0.8in,top=0.75in,bottom=0.75in\"\n",file = report_rmd_dir, append=TRUE)
  cat("linestretch: 1.06\n",file = report_rmd_dir, append=TRUE)
  cat("--- \n", file = report_rmd_dir, append=TRUE)
  
  ## Exam name and Course
  if (is_numeric == TRUE){
    char_is_numeric <- "Yes"
  } else {
    char_is_numeric <- "No"
  }
  cat("\\vspace{-5truemm}\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Course:} ",as.character(course.name),"\\hfill", "\\textbf{Numeric questions scores only?} ",as.character(char_is_numeric), "\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Query Exam:} ", as.character(exam.name), "\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\\textbf{\\# Students:} ", ncol(scores), "\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{\\# Students:} ", ncol(scores), "\\hfill", "\\textbf{\\# Exams:} ",as.integer(exam.number) ,"\\hfill \\textbf{\\# Questions:} ",nrow(scores) ,"\\hfill \\textbf{Complexity:} ",as.character(round(complexity,1)) ,"\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\vspace{7truemm}\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
  
  # ## Chunk: Distribution of CS
  # cat("\n\\normalsize\n", file = report_rmd_dir, append=TRUE)
  # cat("\n\\noindent1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to that for nineteen proctored exams presumed to have suffered no collusion.\n", file = report_rmd_dir, append=TRUE)
  # cat("\nEach student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. The histogram below compares the frequency of CSs for the class who took the Query Exam(s) vs the CSs from a control set of strictly proctored exams for classes of the same size. Query Exams that have suffered significant collusion have more students with high CS values compared to the strictly proctored exams. \n ", file = report_rmd_dir, append=TRUE)
  # # cat("\n![](",eval(figure1_dir),"){width=100%,height=40pt}\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n```{r , echo=FALSE,  out.height = '60%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  # cat("knitr::include_graphics(eval(figure1_dir))\n",file = report_rmd_dir, append=TRUE)
  # cat("```\n",file = report_rmd_dir, append=TRUE)
  
  # ## Chunk: Distribution of CS Plan1
  if (! is.null(sync_null_data)){
    cat("\n\\noindent\\textbf{1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to those for two independent negative controls: an Empirical Control and a Synthetic Control}\n", file = report_rmd_dir, append=TRUE)
    cat("\nEach student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. Query Exams that have suffered significant collusion have more students with high CS values compared to both negative controls.\n ", file = report_rmd_dir, append=TRUE)
    cat("\nA. left, the Empirical Control is the distribution of CSs from multiple strictly proctored real exams in which students are presumed not to have colluded. For query exams with <250 students, the real exam data is down sampled to approximate the number of students in the query exam.\n ", file = report_rmd_dir, append=TRUE)
    cat("\nB. right, the Synthetic Control is the distribution of CSs from many in silico exams that combined represent over 100,000 students. Each in silico exam replicates the number of students and questions for the query exam and closely approximates the distributions of question and test scores. The in silico question scores of each student are generated such that they are independent of those of other individual students.\n ", file = report_rmd_dir, append=TRUE)
  } else {
    cat("\n\\noindent\\textbf{1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to that for an empirically derived negative control}\n", file = report_rmd_dir, append=TRUE)
    cat("\nEach student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. Query Exams that have suffered significant collusion have more students with high CS values compared to the Empirical Control.\n ", file = report_rmd_dir, append=TRUE)
    cat("\nThe Empirical Control is the distribution of CSs from multiple strictly proctored real exams in which students are presumed not to have colluded. For query exams with <250 students, the real exam data is down sampled to approximate the number of students in the query exam.\n ", file = report_rmd_dir, append=TRUE)
  }
  # cat("\n![](",eval(figure1_dir),"){width=100%,height=40pt}\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n```{r , echo=FALSE,  out.height = '50%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  cat("knitr::include_graphics(eval(figure1_dir))\n",file = report_rmd_dir, append=TRUE)
  cat("```\n",file = report_rmd_dir, append=TRUE)
  
  ## Chunk: Distribution of CS Plan2
  # cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\noindent1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to that for nineteen proctored exams presumed to have suffered no collusion.\n", file = report_rmd_dir, append=TRUE)
  # cat("\nEach student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. The histogram below compares the frequency of CSs for the class who took the Query Exam(s) vs the CSs from a control set of strictly proctored exams for classes of the same size. Query Exams that have suffered significant collusion have more students with high CS values compared to the strictly proctored exams. \n ", file = report_rmd_dir, append=TRUE)
  # # cat("\n![](",eval(figure1_dir),"){width=100%,height=40pt}\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n```{r , echo=FALSE,  out.height = '60%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  # cat("knitr::include_graphics(eval(figure1_dir))\n",file = report_rmd_dir, append=TRUE)
  # cat("```\n",file = report_rmd_dir, append=TRUE)
  # cat("\n\\textbf{A. Empirical control.} The empirical control is the distribution of CSs from data of multiple strictly proctored real exams in which students are presumed not to have colluded. For query exams with <250 students, the real exam data is down sampled to approximate the number of students in the query exam. \\textbf{B. Synthetic control.} The synthetic control is the distribution of CSs from many in silico exams that combined represent over 100,000 students. Each in silico exam replicates the number of students and questions for the query exam and closely approximates the distributions of question and test scores. The in silico question scores of each student are generated such that they are independent of those of other individual students.\n ", file = report_rmd_dir, append=TRUE)
  
  ## Chunk: Add colored tables
  cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\noindent\\textbf{2. Table for Collusion Groups}\n ",file = report_rmd_dir, append=TRUE)
  
  if (! is.null(sync_null_data)){
    cat("\nStudents are arranged into groups based on higher than usual identity in question scores on their exams. The resulting Collusion Groups are ranked by the CS of the group member with the largest CS. Each Collusion Group is assigned two independently derived false positive rates (FPRs) based on the percentage of students that are found with similarly high CSs in the Empirical Control or in the Synthetic Control.\n", file = report_rmd_dir, append=TRUE)
  } else {
    cat("\nStudents are arranged into groups based on higher than usual identity in question scores on their exams. The resulting Collusion Groups are ranked by the CS of the group member with the largest CS. Each Collusion Group is assigned an Empirical false positive rate (FPR) based on the percentage of students that are found with similarly high CSs in the Empirical Control.\n", file = report_rmd_dir, append=TRUE)
  }  
  cat("\nCollusion Group membership is not direct evidence of collusion. The written exam answers of group members must be examined in detail to determine if collusion has occurred, see the Q-SID guide for further explanation.\n", file = report_rmd_dir, append=TRUE)
  if (!is.null(rm_id_list)) {
    cat("\n\\color{red}Two or more rows in the input data have identical student IDs, or one or more rows have no ID. All such data were removed prior to analysis. Please correct the input data and reanalyze to ensure a complete result. The data removed had the following IDs\n", file = report_rmd_dir, append=TRUE)
    cat("\n```{r, echo=FALSE}\n",file = report_rmd_dir, append=TRUE)
    # cat("cat(red(dp_id_list))\n",file = report_rmd_dir, append=TRUE)
    cat("print(rm_id_list)\n",file = report_rmd_dir, append=TRUE)
    cat("```",file = report_rmd_dir, append=TRUE)
  }
  cat("\n\\color{black}\n", file = report_rmd_dir, append=TRUE)
  
  if (is.null(group_color_vec)  & is.null(max_index_vec)) {
    cat("\nNo Collusion Groups have been identified for this query exam because no students have CSs typically associated with collusion.\n", file = report_rmd_dir, append=TRUE)
  } else {
    # If synthetic cumulative FPR > 0.8%, print out this notice.
    if (removal_synthteic_group_pdf_notice == TRUE){
      cat("\n\\color{red}One or more of the FPR bins had a Synthetic FPR > 0.8%. Collusion Groups for these FPR bins have been omitted.\n", file = report_rmd_dir, append=TRUE)
      cat("\n\\color{black}\n", file = report_rmd_dir, append=TRUE)
    }
    if (! is.null(sync_null_data)){
      cat("\n```{r,echo=FALSE}\n",file = report_rmd_dir, append=TRUE)
      cat("group_df %>% dplyr::select(\"Group\", \"empFPR\", \"synFPR\", \"ID\", \"CS\") %>% \n",file = report_rmd_dir, append=TRUE)
      cat(" \tkbl(booktabs = T, linesep = \"\",align='rrrrr', longtable = TRUE) %>% kable_paper(full_width = F) %>%\n",file = report_rmd_dir, append=TRUE)
      cat(" \tcolumn_spec(1:5, color = \"black\",background = group_color_vec)\n", file = report_rmd_dir, append=TRUE)
      cat("```",file = report_rmd_dir, append=TRUE)
    } else {
      cat("\n```{r,echo=FALSE}\n",file = report_rmd_dir, append=TRUE)
      cat("group_df %>% dplyr::select(\"Group\", \"empFPR\", \"ID\", \"CS\") %>% \n",file = report_rmd_dir, append=TRUE)
      cat(" \tkbl(booktabs = T, linesep = \"\",align='rrrr', longtable = TRUE) %>% kable_paper(full_width = F) %>%\n",file = report_rmd_dir, append=TRUE)
      cat(" \tcolumn_spec(1:4, color = \"black\",background = group_color_vec)\n", file = report_rmd_dir, append=TRUE)
      cat("```",file = report_rmd_dir, append=TRUE)
    }
  }
  cat("\nThe 95% confidence limits for the FPRs are as follows.\n", file = report_rmd_dir, append=TRUE)
  # sync_FPR_95interval <- Q_SID_list$sync_FPR_95interval
  sync_FPR_95interval_df <- data.frame(t(matrix(unlist(sync_FPR_95interval), nrow=3, ncol=3)))
  sync_paste_vec <- paste(format(round(sync_FPR_95interval_df[,1]*100, 3), nsmall = 3), "% (+/- ", format(round((sync_FPR_95interval_df[,3] - sync_FPR_95interval_df[,1])*100, 3), nsmall = 3) , "%)", sep="")
  emp_pastevec <- c("0.037% (+/- 0.036%)", "0.203% (+/- 0.085%)", "0.555% (+/- 0.140%)")
  confid_df <- data.frame("FPR Bin"=c("0.04%", "0.20%", "0.56%"), "Empirical FPR"=emp_pastevec, "Synthetic FPR"=sync_paste_vec)
  # cat("\n```{r, echo=FALSE, comment=NA}\n",file = report_rmd_dir, append=TRUE)
  # cat("print(confid_df, row.names = FALSE)\n",file = report_rmd_dir, append=TRUE)
  # cat("```",file = report_rmd_dir, append=TRUE)
  cat("\nFPR Bin\\quad\\quad Empirical FPR\\quad\\quad\\quad\\quad\\quad Synthetic FPR\n", file = report_rmd_dir, append=TRUE)
  cat(sprintf("\n0.04%%\\quad\\quad\\quad 0.037%% (+/- 0.036%%)\\quad\\quad %s\n", confid_df[1,3]), file = report_rmd_dir, append=TRUE)
  cat(sprintf("\n0.20%%\\quad\\quad\\quad 0.203%% (+/- 0.085%%)\\quad\\quad %s\n", confid_df[2,3]), file = report_rmd_dir, append=TRUE)
  cat(sprintf("\n0.56%%\\quad\\quad\\quad 0.555%% (+/- 0.140%%)\\quad\\quad %s\n", confid_df[3,3]), file = report_rmd_dir, append=TRUE)
  
  
  ## Chunk: Barplot of CSs Ranked by Test Score
  cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\noindent\\textbf{3. Bar Graph of CSs Ranked by Student Test Score}\n", file = report_rmd_dir, append=TRUE)
  cat("\nStudents are arranged by test score, with the highest scoring student to the left, rank = 1. The height of the bars show the CS for each student.\n ", file = report_rmd_dir, append=TRUE)
  cat("\n\n```{r , echo=FALSE,  out.width = '100%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  cat("knitr::include_graphics(eval(figure2_dir))\n",file = report_rmd_dir, append=TRUE)
  cat("```\n",file = report_rmd_dir, append=TRUE)
  # cat("\n![](",eval(figure2_dir),"){width=100%}\n",sep="",file = report_rmd_dir, append=TRUE)
  
  ## Chunk: histograms of Groups
  if (! is.null(max_index_vec) ){
    cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
    cat("\n\\noindent\\textbf{4. Histograms of Identity Scores (ISs) for one member of each Collusion Group}\n", file = report_rmd_dir, append=TRUE)
    cat("\nThe Identity Score (IS) is the number of question scores that are identical between a pair of students. For each group, ISs are calculated between the group member with the highest CS and all other students who took the exam(s). Histograms of the frequency of ISs are shown below, one for each group. Pairs that include another member of the Collusion Group have higher ISs than pairs that include other students. As a result, pairs for which both members are part of the Collusion Group appear as outliers to the right of the main distribution.\n\n", file = report_rmd_dir, append=TRUE)
    cat("\n\\bigskip\n",sep="",file = report_rmd_dir, append=TRUE)
    
    cat("```{r, echo=FALSE,out.width=\"49%\",out.height=\"30%\",fig.show='hold',fig.align='center'}\n",file = report_rmd_dir, append=TRUE)
    cat("knitr::include_graphics(figure3_list)\n",file = report_rmd_dir, append=TRUE)
    cat("```",file = report_rmd_dir, append=TRUE)
    
  }
  suppressMessages(rmarkdown::render(report_rmd_dir, rmarkdown::pdf_document(latex_engine = "xelatex")))
  suppressWarnings(do.call(file.remove, list(report_rmd_dir,report_tex_dir,figure1_dir,figure2_dir)))
  if (! is.null(max_index_vec) ){
    suppressWarnings(do.call(file.remove, list(figure3_list)))
  }
  
  return(list(report_file_name=report_file_name,report_file_dir = report_file_dir))
}

# Function: Generate pdf file (Low complexity 8-15 warning)
Q_SID_pdf_warning1 <- function(sync_FPR_95interval, is_numeric, removal_synthteic_group_pdf_notice, sync_null_data, exam.number,complexity, group_df,scores,mat_iden_exam,CS_identity,null_data,max_index_vec,group_color_vec,out.directory,course.name,exam.name,timecode,rm_id_list){
  if (!is.null(exam.name)){
    exam.name <- gsub("\\s", "", exam.name)
  }
  if (!is.null(course.name)){
    course.name <- gsub("\\s", "", course.name)
  }
  report_rmd_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".rmd", sep="")
  report_tex_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".tex", sep="")
  figure1_dir <- sprintf("%s/QSID_histogram_CS_%s.png",out.directory,timecode)
  figure2_dir <- sprintf("%s/QSID_barplot_%s.png",out.directory,timecode)
  report_file_name <- paste("QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  report_file_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  
  # Determine whether sync_null_data exists
  if (! is.null(sync_null_data)){
    xlim_range <- c(min(c(CS_identity, null_data, sync_null_data))-1e-1, max(c(CS_identity, null_data, sync_null_data))+1e-1)
    break_width <- 0.15
    break_vec <- seq(from=xlim_range[1], to=xlim_range[2], by=break_width)
    if (! xlim_range[2] %in% break_vec) {
      break_vec <- c(break_vec, xlim_range[2])
    }
    res <- hist(CS_identity, xlim=xlim_range, breaks = break_vec, plot = FALSE)
    res2 <- hist(null_data, xlim=xlim_range, breaks = break_vec, plot = FALSE)
    res3 <- hist(sync_null_data, xlim=xlim_range, breaks = break_vec, plot = FALSE)
    ylim_range <- c(0, 5+max(c(res$counts, ceiling(res2$counts* (length(CS_identity) / length(null_data))), ceiling(res3$counts* (length(CS_identity) / length(sync_null_data))))))
    colors <- c("query exam"="#40E0D0", "proctored control exams" = "#F08080", "synthetic control exams" = "#F1D47E")
    df <- data.frame(CS = c(CS_identity,null_data),label = c(rep("query exam",length(CS_identity)),rep("proctored control exams", length(null_data))))
    p1 <- print(ggplot(df, aes(x=CS, fill=label))+
                  # geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",binwidth=0.1, alpha=0.6)+
                  # geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",binwidth=0.1, alpha=0.6)+
                  geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",breaks=break_vec, alpha=0.6)+
                  geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",breaks=break_vec, alpha=0.6)+
                  scale_fill_manual(values = colors, name="") +
                  ylim(ylim_range) +
                  labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
                  theme_light() +
                  theme(legend.text=element_text(size=14),
                        axis.text=element_text(size=14),
                        axis.title=element_text(size=14,face="bold"),
                        legend.position="bottom"))
    df_sync <- data.frame(CS = c(CS_identity,sync_null_data),label = factor(c(rep("query exam",length(CS_identity)),rep("synthetic control exams", length(sync_null_data)))))
    p1_sync <- print(ggplot(df_sync, aes(x=CS))+
                       # geom_histogram(data=subset(df_sync,df_sync$label == 'query exam'),aes(y=..count.., fill="query exam"),color="#e9ecef", binwidth=0.1, alpha=0.6)+
                       # geom_histogram(data=subset(df_sync,df_sync$label == 'synthetic control exams'),aes(y=..count.. * (length(CS_identity) / length(sync_null_data)), fill="synthetic control exams"),color="#e9ecef", binwidth=0.1, alpha=0.6)+
                       geom_histogram(data=subset(df_sync,df_sync$label == 'query exam'),aes(y=..count.., fill="query exam"),color="#e9ecef", breaks=break_vec, alpha=0.6)+
                       geom_histogram(data=subset(df_sync,df_sync$label == 'synthetic control exams'),aes(y=..count.. * (length(CS_identity) / length(sync_null_data)), fill="synthetic control exams"),color="#e9ecef", breaks=break_vec, alpha=0.6)+
                       scale_fill_manual(values = colors, name="") +
                       ylim(ylim_range) +
                       labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
                       theme_light() +
                       theme(legend.text=element_text(size=14),
                             axis.text=element_text(size=14),
                             axis.title=element_text(size=14,face="bold"),
                             legend.position="bottom"))
    p1_combine <- ggpubr::ggarrange(p1, p1_sync, labels=c("A","B"), ncol=2, common.legend = TRUE, legend="bottom", font.label = list(size = 22))
    ggsave(figure1_dir, 
           plot = p1_combine, # or give ggplot object name as in myPlot,
           width = 15, height = 10, 
           units = "in", # other options c("in", "cm", "mm"), 
           dpi = 300,
           bg="white")
  } else {
    df <- data.frame(CS = c(CS_identity,null_data),label = c(rep("query exam",length(CS_identity)),rep("proctored control exams", length(null_data))))
    p1 <- print(ggplot(df, aes(x=CS))+
                  geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",binwidth=0.2, alpha=0.6)+
                  geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",binwidth=0.2, alpha=0.6)+
                  scale_fill_manual("", values=c("#F08080", "#40E0D0")) + # manually assign histogram fill colors
                  labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
                  theme_light() +
                  theme(legend.text=element_text(size=14),
                        axis.text=element_text(size=14),
                        axis.title=element_text(size=14,face="bold")))
    
    
    ggsave(figure1_dir, 
           plot = p1, # or give ggplot object name as in myPlot,
           width = 10, height = 10, 
           units = "in", # other options c("in", "cm", "mm"), 
           dpi = 300)
  }
  
  student_TS_rank <- 1:length(CS_identity)
  p2 <-   print(data.frame(CS_value = CS_identity, student = student_TS_rank) %>%
                  ggplot( aes(x=factor(student), y=CS_value)) +
                  # geom_bar(color="white", fill="blue",stat = "identity") +
                  geom_bar(fill="lightblue",stat = "identity") +
                  
                  labs(x="Student rank by test score", y = "Collusiion Score") +
                  scale_x_discrete(breaks = student_TS_rank[c(T,F,F,F,F,F,F,F,F,F)])+
                  theme(axis.text.x = element_text( angle=45,size=14),
                        axis.text.y = element_text( size=14),
                        axis.title=element_text(size=14,face="bold")))
  
  ggsave(figure2_dir,
         plot = p2, # or give ggplot object name as in myPlot,
         width = 10, height = 10,
         units = "in", # other options c("in", "cm", "mm"),
         dpi = 300)
  
  if (! is.null(max_index_vec) ){
    IS_plot_index <- max_index_vec
    figure3_list <- vector( length=length(IS_plot_index))
    for (index in IS_plot_index){
      figure3_list[which(IS_plot_index==index)] <- sprintf("%s/QSID_histogram_IS_%d_%s.png",out.directory,which(IS_plot_index==index),timecode)
      if (substring(group_df$empFPR[which(group_df$ID == index)], 1, 1) == "<"){
        p <- suppressWarnings(print(data.frame(IS = mat_iden_exam[which(names(scores)==index),]) %>%
                                      ggplot(aes(x=IS))+
                                      geom_bar(aes(y=..count..),fill="#69b3a2",color="#e9ecef",binwidth=1, alpha=0.6)+
                                      stat_bin(binwidth=1,aes(y=..count.., label=..count..), geom="text", vjust=-.5) +
                                      ggtitle(sprintf("IS Histogram for Collusion Group %s: Student %s (CS=%s; empFPR%s)",group_df$Group[which(group_df$ID == index)],index, format(round(CS_identity[which(names(scores)==index)], 2), nsmall = 2),group_df$empFPR[which(group_df$ID == index)]))+
                                      # scale_fill_manual("", values=c("#F08080", "#40E0D0")) + # manually assign histogram fill colors
                                      labs(x="Number of Identical Question Scores between Students Pairs", y = "Frequency")+
                                      theme(plot.title = element_text(size=14),
                                            axis.text=element_text(size=14),
                                            axis.title=element_text(size=14,face="bold")),
                                    legend.text=element_text(size=14)))
      } else {
        p <- suppressWarnings(print(data.frame(IS = mat_iden_exam[which(names(scores)==index),]) %>%
                                      ggplot(aes(x=IS))+
                                      geom_bar(aes(y=..count..),fill="#69b3a2",color="#e9ecef",binwidth=1, alpha=0.6)+
                                      stat_bin(binwidth=1,aes(y=..count.., label=..count..), geom="text", vjust=-.5) +
                                      ggtitle(sprintf("IS Histogram for Collusion Group %s: Student %s (CS=%s; empFPR=%s)",group_df$Group[which(group_df$ID == index)],index, format(round(CS_identity[which(names(scores)==index)], 2), nsmall = 2),group_df$empFPR[which(group_df$ID == index)]))+
                                      # scale_fill_manual("", values=c("#F08080", "#40E0D0")) + # manually assign histogram fill colors
                                      labs(x="Number of Identical Question Scores between Students Pairs", y = "Frequency")+
                                      theme(plot.title = element_text(size=14),
                                            axis.text=element_text(size=14),
                                            axis.title=element_text(size=14,face="bold")),
                                    legend.text=element_text(size=14)))
      }
      
      suppressWarnings( ggsave(figure3_list[which(IS_plot_index==index)],
                               plot = p, # or give ggplot object name as in myPlot,
                               width = 10, height = 10,
                               units = "in", # other options c("in", "cm", "mm"),
                               dpi = 300))
    }
  }
  
  ## Write rmd file
  ## Title
  cat("---\n", file = report_rmd_dir)
  cat("title: \"Q-SID REPORT\"\n", file = report_rmd_dir, append=TRUE)
  cat("output:\n",file = report_rmd_dir, append=TRUE)
  cat("  pdf_document:\n",file = report_rmd_dir, append=TRUE)
  cat("    latex_engine: xelatex\n",file = report_rmd_dir, append=TRUE)
  cat("header-includes:\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{fontspec}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\setmainfont{Arial}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n- \\usepackage{makecell}\n- \\usepackage{xcolor}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage[normalem]{ulem}\n- \\usepackage{xcolor}\n- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n- \\usepackage[normalem]{ulem}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{setspace}\n- \\setstretch{0.9}\n- \\usepackage{titling}\n- \\setlength{\\droptitle}{-5.5em}\n",file = report_rmd_dir, append=TRUE)
  
  # cat("fontsize: 12pt\n",file = report_rmd_dir, append=TRUE)
  # cat("geometry: \"left=0.8in,right=0.8in,top=0.75in,bottom=0.75in\"\n",file = report_rmd_dir, append=TRUE)
  # cat("--- \n", file = report_rmd_dir, append=TRUE)
  # 
  # ## Exam name and Course
  # cat("\\vspace{-5truemm}\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\\textbf{Course:} ",as.character(course.name),"\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\\textbf{Query Exam:} ", as.character(exam.name), "\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\\textbf{\\# Students:} ", ncol(scores), "\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\\textbf{\\# Exams:} ",as.integer(exam.number) ,"\\hfill \\textbf{\\# Questions:} ",nrow(scores) ,"\\hfill \\textbf{Complexity:} ",as.character(round(complexity,1)) ,"\n",sep="",file = report_rmd_dir, append=TRUE)
  # 
  # ## Chunk: Distribution of CS
  # cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\noindent1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to that for nineteen proctored exams presumed to have suffered no collusion.\n", file = report_rmd_dir, append=TRUE)
  # cat("\nEach student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. The histogram below compares the frequency of CSs for the class who took the Query Exam(s) vs the CSs from a control set of strictly proctored exams for classes of the same size. Query Exams that have suffered significant collusion have more students with high CS values compared to the strictly proctored exams. \n ", file = report_rmd_dir, append=TRUE)
  # # cat("\n![](",eval(figure1_dir),"){width=100%,height=40pt}\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n```{r , echo=FALSE,  out.height = '60%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  # cat("knitr::include_graphics(eval(figure1_dir))\n",file = report_rmd_dir, append=TRUE)
  # cat("```\n",file = report_rmd_dir, append=TRUE)
  
  cat("fontsize: 11pt\n",file = report_rmd_dir, append=TRUE)
  cat("geometry: \"left=0.8in,right=0.8in,top=0.75in,bottom=0.75in\"\n",file = report_rmd_dir, append=TRUE)
  cat("linestretch: 1.06\n",file = report_rmd_dir, append=TRUE)
  cat("--- \n", file = report_rmd_dir, append=TRUE)
  
  ## Exam name and Course
  if (is_numeric == TRUE){
    char_is_numeric <- "Yes"
  } else {
    char_is_numeric <- "No"
  }
  cat("\\vspace{-5truemm}\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Course:} ",as.character(course.name),"\\hfill", "\\textbf{Numeric questions scores only?} ",as.character(char_is_numeric), "\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Query Exam:} ", as.character(exam.name), "\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\\textbf{\\# Students:} ", ncol(scores), "\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{\\# Students:} ", ncol(scores), "\\hfill", "\\textbf{\\# Exams:} ",as.integer(exam.number) ,"\\hfill \\textbf{\\# Questions:} ",nrow(scores) ,"\\hfill \\textbf{Complexity:} ",as.character(round(complexity,1)) ,"\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\vspace{7truemm}\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
  
  # ## Chunk: Distribution of CS Plan1
  if (! is.null(sync_null_data)){
    cat("\n\\noindent\\textbf{1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to those for two independent negative controls: an Empirical Control and a Synthetic Control}\n", file = report_rmd_dir, append=TRUE)
    cat("\nEach student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. Query Exams that have suffered significant collusion have more students with high CS values compared to both negative controls.\n ", file = report_rmd_dir, append=TRUE)
    cat("\nA. left, the Empirical Control is the distribution of CSs from multiple strictly proctored real exams in which students are presumed not to have colluded. For query exams with <250 students, the real exam data is down sampled to approximate the number of students in the query exam.\n ", file = report_rmd_dir, append=TRUE)
    cat("\nB. right, the Synthetic Control is the distribution of CSs from many in silico exams that combined represent over 100,000 students. Each in silico exam replicates the number of students and questions for the query exam and closely approximates the distributions of question and test scores. The in silico question scores of each student are generated such that they are independent of those of other individual students.\n ", file = report_rmd_dir, append=TRUE)
  } else {
    cat("\n\\noindent\\textbf{1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to that for an empirically derived negative control}\n", file = report_rmd_dir, append=TRUE)
    cat("\nEach student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. Query Exams that have suffered significant collusion have more students with high CS values compared to the Empirical Control.\n ", file = report_rmd_dir, append=TRUE)
    cat("\nThe Empirical Control is the distribution of CSs from multiple strictly proctored real exams in which students are presumed not to have colluded. For query exams with <250 students, the real exam data is down sampled to approximate the number of students in the query exam.\n ", file = report_rmd_dir, append=TRUE)
  }
  # cat("\n![](",eval(figure1_dir),"){width=100%,height=40pt}\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n```{r , echo=FALSE,  out.height = '50%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  cat("knitr::include_graphics(eval(figure1_dir))\n",file = report_rmd_dir, append=TRUE)
  cat("```\n",file = report_rmd_dir, append=TRUE)
  
  
  ## Chunk: Add colored tables
  cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\noindent\\textbf{2. Table for Collusion Groups}\n ",file = report_rmd_dir, append=TRUE)
  if (! is.null(sync_null_data)){
    cat("\nStudents are arranged into groups based on higher than usual identity in question scores on their exams. The resulting Collusion Groups are ranked by the CS of the group member with the largest CS. Each Collusion Group is assigned two independently derived false positive rates (FPRs) based on the percentage of students that are found with similarly high CSs in the Empirical Control or in the Synthetic Control.\n", file = report_rmd_dir, append=TRUE)
  } else {
    cat("\nStudents are arranged into groups based on higher than usual identity in question scores on their exams. The resulting Collusion Groups are ranked by the CS of the group member with the largest CS. Each Collusion Group is assigned an Empirical false positive rates (FPR) based on the percentage of students that are found with similarly high CSs in the Empirical Control.\n", file = report_rmd_dir, append=TRUE)
  }  
  if (!is.null(rm_id_list)) {
    cat("\n\\color{red}Two or more rows in the input data have identical student IDs, or one or more rows have no ID. All such data were removed prior to analysis. Please correct the input data and reanalyze to ensure a complete result. The data removed had the following IDs\n", file = report_rmd_dir, append=TRUE)
    cat("\n```{r, echo=FALSE}\n",file = report_rmd_dir, append=TRUE)
    # cat("cat(red(dp_id_list))\n",file = report_rmd_dir, append=TRUE)
    cat("print(rm_id_list)\n",file = report_rmd_dir, append=TRUE)
    cat("```",file = report_rmd_dir, append=TRUE)
  }
  cat("\n\\color{black}\n", file = report_rmd_dir, append=TRUE)
  
  if (is.null(group_color_vec)  & is.null(max_index_vec)) {
    cat("\n\\color{red}Please note that your query exam(s)’ Complexity is lower than is required to maximally detect Collusion. Ideally the Complexity of exams should be at least 15. Please see the Q-SID guide for suggestions on increasing the number of question scores and exam Complexity, including combining multiple exams from the same class.\n", file = report_rmd_dir, append=TRUE)
    cat("\n\\color{black}\n", file = report_rmd_dir, append=TRUE)
    cat("\nNo Collusion Groups have been identified for this query exam because no students have CSs typically associated with collusion.\n", file = report_rmd_dir, append=TRUE)
  } else {
    cat("\n\\color{red}Please note that your query exam(s)’ Complexity is lower than is required to maximally detect Collusion. Ideally the Complexity of exams should be at least 15. Please see the Q-SID guide for suggestions on increasing the number of question scores and exam Complexity, including combining multiple exams from the same class.\n", file = report_rmd_dir, append=TRUE)
    # If synthetic cumulative FPR > 0.8%, print out this notice.
    if (removal_synthteic_group_pdf_notice == TRUE){
      cat("\n\\color{red}One or more of the FPR bins had a Synthetic FPR > 0.8%. Collusion Groups for these FPR bins have been omitted.\n", file = report_rmd_dir, append=TRUE)
    }
    cat("\n\\color{black}\n", file = report_rmd_dir, append=TRUE)
    if (! is.null(sync_null_data)){
      cat("\n```{r,echo=FALSE}\n",file = report_rmd_dir, append=TRUE)
      cat("group_df %>% dplyr::select(\"Group\", \"empFPR\", \"synFPR\", \"ID\", \"CS\") %>% \n",file = report_rmd_dir, append=TRUE)
      cat(" \tkbl(booktabs = T, linesep = \"\",align='rrrrr', longtable = TRUE) %>% kable_paper(full_width = F) %>%\n",file = report_rmd_dir, append=TRUE)
      cat(" \tcolumn_spec(1:5, color = \"black\",background = group_color_vec)\n", file = report_rmd_dir, append=TRUE)
      cat("```",file = report_rmd_dir, append=TRUE)
      cat("\nThe 95% confidence limits for the FPRs are as follows.\n", file = report_rmd_dir, append=TRUE)
      # sync_FPR_95interval <- Q_SID_list$sync_FPR_95interval
      sync_FPR_95interval_df <- data.frame(t(matrix(unlist(sync_FPR_95interval), nrow=3, ncol=3)))
      sync_paste_vec <- paste(format(round(sync_FPR_95interval_df[,1]*100, 3), nsmall = 3), "% (+/- ", format(round((sync_FPR_95interval_df[,3] - sync_FPR_95interval_df[,1])*100, 3), nsmall = 3) , "%)", sep="")
      emp_pastevec <- c("0.037% (+/- 0.036%)", "0.203% (+/- 0.085%)", "0.555% (+/- 0.140%)")
      confid_df <- data.frame("FPR Bin"=c("0.04%", "0.20%", "0.56%"), "Empirical FPR"=emp_pastevec, "Synthetic FPR"=sync_paste_vec)
      # cat("\n```{r, echo=FALSE, comment=NA}\n",file = report_rmd_dir, append=TRUE)
      # cat("print(confid_df, row.names = FALSE)\n",file = report_rmd_dir, append=TRUE)
      # cat("```",file = report_rmd_dir, append=TRUE)
      cat("\nFPR Bin\\quad\\quad Empirical FPR\\quad\\quad\\quad\\quad\\quad Synthetic FPR\n", file = report_rmd_dir, append=TRUE)
      cat(sprintf("\n0.04%%\\quad\\quad\\quad 0.037%% (+/- 0.036%%)\\quad\\quad %s\n", confid_df[1,3]), file = report_rmd_dir, append=TRUE)
      cat(sprintf("\n0.20%%\\quad\\quad\\quad 0.203%% (+/- 0.085%%)\\quad\\quad %s\n", confid_df[2,3]), file = report_rmd_dir, append=TRUE)
      cat(sprintf("\n0.56%%\\quad\\quad\\quad 0.555%% (+/- 0.140%%)\\quad\\quad %s\n", confid_df[3,3]), file = report_rmd_dir, append=TRUE)
      
    } else {
      cat("\n```{r,echo=FALSE}\n",file = report_rmd_dir, append=TRUE)
      cat("group_df %>% dplyr::select(\"Group\", \"empFPR\", \"ID\", \"CS\") %>% \n",file = report_rmd_dir, append=TRUE)
      cat(" \tkbl(booktabs = T, linesep = \"\",align='rrrr', longtable = TRUE) %>% kable_paper(full_width = F) %>%\n",file = report_rmd_dir, append=TRUE)
      cat(" \tcolumn_spec(1:4, color = \"black\",background = group_color_vec)\n", file = report_rmd_dir, append=TRUE)
      cat("```",file = report_rmd_dir, append=TRUE)
      cat("\nThe 95% confidence limits for the FPRs are as follows.\n", file = report_rmd_dir, append=TRUE)
      cat("\nFPR Bin\\quad\\quad Empirical FPR\n", file = report_rmd_dir, append=TRUE)
      cat("\n0.04%%\\quad\\quad\\quad 0.037%% (+/- 0.036%%)\n", file = report_rmd_dir, append=TRUE)
      cat("\n0.20%%\\quad\\quad\\quad 0.203%% (+/- 0.085%%)\n", file = report_rmd_dir, append=TRUE)
      cat("\n0.56%%\\quad\\quad\\quad 0.555%% (+/- 0.140%%)\n", file = report_rmd_dir, append=TRUE)
      
    }
  }
  
  ## Chunk: Barplot of CSs Ranked by Test Score
  cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\noindent\\textbf{3. Bar Graph of CSs Ranked by Student Test Score}\n", file = report_rmd_dir, append=TRUE)
  cat("\nStudents are arranged by test score, with the highest scoring student to the left, rank = 1. The height of the bars show the CS for each student.\n ", file = report_rmd_dir, append=TRUE)
  cat("\n```{r , echo=FALSE,  out.width = '100%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  cat("knitr::include_graphics(eval(figure2_dir))\n",file = report_rmd_dir, append=TRUE)
  cat("```\n",file = report_rmd_dir, append=TRUE)
  # cat("\n![](",eval(figure2_dir),"){width=100%}\n",sep="",file = report_rmd_dir, append=TRUE)
  
  ## Chunk: histograms of Groups
  if (! is.null(max_index_vec) ){
    cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
    cat("\n\\noindent\\textbf{4. Histograms of Identity Scores (ISs) for one member of each Collusion Group}\n", file = report_rmd_dir, append=TRUE)
    cat("\nThe Identity Score (IS) is the number of question scores that are identical between a pair of students. For each group, ISs are calculated between the group member with the highest CS and all other students who took the exam(s).  Histograms of the frequency of ISs are shown below, one for each group. Pairs that include another member of the Collusion Group have higher ISs than pairs that include other students. As a result, pairs for which both members are part of the Collusion Group appear as outliers to the right of the main distribution.\n\n", file = report_rmd_dir, append=TRUE)
    cat("\n\\bigskip\n",sep="",file = report_rmd_dir, append=TRUE)
    
    cat("```{r, echo=FALSE,out.width=\"49%\",out.height=\"30%\",fig.show='hold',fig.align='center'}\n",file = report_rmd_dir, append=TRUE)
    cat("knitr::include_graphics(figure3_list)\n",file = report_rmd_dir, append=TRUE)
    cat("```",file = report_rmd_dir, append=TRUE)
    
  }
  suppressMessages(rmarkdown::render(report_rmd_dir, rmarkdown::pdf_document(latex_engine = "xelatex")))
  suppressWarnings(do.call(file.remove, list(report_rmd_dir,report_tex_dir,figure1_dir,figure2_dir)))
  if (! is.null(max_index_vec) ){
    suppressWarnings(do.call(file.remove, list(figure3_list)))
  }
  
  return(list(report_file_name=report_file_name,report_file_dir = report_file_dir))
}


# FunctioGenerate pdf file (Low complexity <8/few questions exams)
Q_SID_pdf2 <- function(is_numeric, scores, exam.number,complexity,out.directory,course.name,exam.name,timecode){
  if (!is.null(exam.name)){
    exam.name <- gsub("\\s", "", exam.name)
  }
  if (!is.null(course.name)){
    course.name <- gsub("\\s", "", course.name)
  }
  report_rmd_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".rmd", sep="")
  report_tex_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".tex", sep="")
  figure1_dir <- sprintf("%s/QSID_histogram_CS_%s.png",out.directory,timecode)
  figure2_dir <- sprintf("%s/QSID_barplot_%s.png",out.directory,timecode)
  report_file_name <- paste("QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  report_file_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  
  # xlim_range <- c(min(c(CS_identity, null_data, sync_null_data))-1e-1, max(c(CS_identity, null_data, sync_null_data))+1e-1)
  # break_width <- 0.15
  # break_vec <- seq(from=xlim_range[1], to=xlim_range[2], by=break_width)
  # if (! xlim_range[2] %in% break_vec) {
  #   break_vec <- c(break_vec, xlim_range[2])
  # }
  # res <- hist(CS_identity, xlim=xlim_range, breaks = break_vec, plot = FALSE)
  # res2 <- hist(null_data, xlim=xlim_range, breaks = break_vec, plot = FALSE)
  # res3 <- hist(sync_null_data, xlim=xlim_range, breaks = break_vec, plot = FALSE)
  # ylim_range <- c(0, 5+max(c(res$counts, ceiling(res2$counts* (length(CS_identity) / length(null_data))), ceiling(res3$counts* (length(CS_identity) / length(sync_null_data))))))
  # colors <- c("query exam"="#40E0D0", "proctored control exams" = "#F08080", "synthetic control exams" = "#F1D47E")
  # df <- data.frame(CS = c(CS_identity,null_data),label = c(rep("query exam",length(CS_identity)),rep("proctored control exams", length(null_data))))
  # p1 <- print(ggplot(df, aes(x=CS, fill=label))+
  #               # geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",binwidth=0.1, alpha=0.6)+
  #               # geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",binwidth=0.1, alpha=0.6)+
  #               geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",breaks=break_vec, alpha=0.6)+
  #               geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",breaks=break_vec, alpha=0.6)+
  #               scale_fill_manual(values = colors, name="") +
  #               ylim(ylim_range) +
  #               labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
  #               theme_light() +
  #               theme(legend.text=element_text(size=14),
  #                     axis.text=element_text(size=14),
  #                     axis.title=element_text(size=14,face="bold"),
  #                     legend.position="bottom"))
  # df_sync <- data.frame(CS = c(CS_identity,sync_null_data),label = factor(c(rep("query exam",length(CS_identity)),rep("synthetic control exams", length(sync_null_data)))))
  # p1_sync <- print(ggplot(df_sync, aes(x=CS))+
  #                    # geom_histogram(data=subset(df_sync,df_sync$label == 'query exam'),aes(y=..count.., fill="query exam"),color="#e9ecef", binwidth=0.1, alpha=0.6)+
  #                    # geom_histogram(data=subset(df_sync,df_sync$label == 'synthetic control exams'),aes(y=..count.. * (length(CS_identity) / length(sync_null_data)), fill="synthetic control exams"),color="#e9ecef", binwidth=0.1, alpha=0.6)+
  #                    geom_histogram(data=subset(df_sync,df_sync$label == 'query exam'),aes(y=..count.., fill="query exam"),color="#e9ecef", breaks=break_vec, alpha=0.6)+
  #                    geom_histogram(data=subset(df_sync,df_sync$label == 'synthetic control exams'),aes(y=..count.. * (length(CS_identity) / length(sync_null_data)), fill="synthetic control exams"),color="#e9ecef", breaks=break_vec, alpha=0.6)+
  #                    scale_fill_manual(values = colors, name="") +
  #                    ylim(ylim_range) +
  #                    labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
  #                    theme_light() +
  #                    theme(legend.text=element_text(size=14),
  #                          axis.text=element_text(size=14),
  #                          axis.title=element_text(size=14,face="bold"),
  #                          legend.position="bottom"))
  # p1_combine <- ggpubr::ggarrange(p1, p1_sync, labels=c("A","B"), ncol=2, common.legend = TRUE, legend="bottom", font.label = list(size = 22))
  # ggsave(figure1_dir, 
  #        plot = p1_combine, # or give ggplot object name as in myPlot,
  #        width = 15, height = 10, 
  #        units = "in", # other options c("in", "cm", "mm"), 
  #        dpi = 300,
  #        bg="white")
  # 
  # student_TS_rank <- 1:length(CS_identity)
  # p2 <-   print(data.frame(CS_value = CS_identity, student = student_TS_rank) %>%
  #                 ggplot( aes(x=factor(student), y=CS_value)) +
  #                 # geom_bar(color="white", fill="blue",stat = "identity") +
  #                 geom_bar(fill="lightblue",stat = "identity") +
  #                 
  #                 labs(x="Student rank by test score", y = "Collusiion Score") +
  #                 scale_x_discrete(breaks = student_TS_rank[c(T,F,F,F,F,F,F,F,F,F)])+
  #                 theme(axis.text.x = element_text( angle=45,size=14),
  #                       axis.text.y = element_text( size=14),
  #                       axis.title=element_text(size=14,face="bold")))
  # 
  # ggsave(figure2_dir,
  #        plot = p2, # or give ggplot object name as in myPlot,
  #        width = 10, height = 10,
  #        units = "in", # other options c("in", "cm", "mm"),
  #        dpi = 300)
  
  ## Write rmd file
  ## Title
  cat("---\n", file = report_rmd_dir)
  cat("title: \"Q-SID REPORT\"\n", file = report_rmd_dir, append=TRUE)
  cat("output:\n",file = report_rmd_dir, append=TRUE)
  cat("  pdf_document:\n",file = report_rmd_dir, append=TRUE)
  cat("    latex_engine: xelatex\n",file = report_rmd_dir, append=TRUE)
  cat("header-includes:\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{fontspec}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\setmainfont{Arial}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n- \\usepackage{makecell}\n- \\usepackage{xcolor}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage[normalem]{ulem}\n- \\usepackage{xcolor}\n- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n- \\usepackage[normalem]{ulem}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{setspace}\n- \\setstretch{0.9}\n- \\usepackage{titling}\n- \\setlength{\\droptitle}{-5.5em}\n",file = report_rmd_dir, append=TRUE)
  
  cat("fontsize: 11pt\n",file = report_rmd_dir, append=TRUE)
  cat("geometry: \"left=0.8in,right=0.8in,top=0.75in,bottom=0.75in\"\n",file = report_rmd_dir, append=TRUE)
  cat("linestretch: 1.06\n",file = report_rmd_dir, append=TRUE)
  cat("--- \n", file = report_rmd_dir, append=TRUE)
  
  ## Exam name and Course
  cat("\\vspace{-5truemm}\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Course:} ",as.character(course.name),"\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Query Exam:} ", as.character(exam.name), "\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\\textbf{\\# Students:} ", ncol(scores), "\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{\\# Students:} ", ncol(scores), "\\hfill", "\\textbf{\\# Exams:} ",as.integer(exam.number) ,"\\hfill \\textbf{\\# Questions:} ",nrow(scores) ,"\\hfill \\textbf{Complexity:} ",as.character(round(complexity,1)) ,"\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\vspace{7truemm}\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
  
  # ## Chunk: Distribution of CS
  # cat("\n\\normalsize\n", file = report_rmd_dir, append=TRUE)
  # cat("\n\\noindent1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to that for nineteen proctored exams presumed to have suffered no collusion.\n", file = report_rmd_dir, append=TRUE)
  # cat("\nEach student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. The histogram below compares the frequency of CSs for the class who took the Query Exam(s) vs the CSs from a control set of strictly proctored exams for classes of the same size. Query Exams that have suffered significant collusion have more students with high CS values compared to the strictly proctored exams. \n ", file = report_rmd_dir, append=TRUE)
  # # cat("\n![](",eval(figure1_dir),"){width=100%,height=40pt}\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n```{r , echo=FALSE,  out.height = '60%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  # cat("knitr::include_graphics(eval(figure1_dir))\n",file = report_rmd_dir, append=TRUE)
  # cat("```\n",file = report_rmd_dir, append=TRUE)
 
  cat("\n\\color{red}The query exam(s)’ have too few question scores and/or too low a Complexity to reliably determine collusion. Q-SID requires a minimum of 20 question scores and a Complexity of at least 10. Please see the Q-SID guide for suggestions on increasing the number of question scores and exam Complexity, including combining multiple exams from the same class. Ideally, an exam or combination of exams should have at least 40 question scores and a Complexity of 15 or more.\n", file = report_rmd_dir, append=TRUE)
  cat("\n\\color{black}\n", file = report_rmd_dir, append=TRUE)
  
  ## Chunk: Add colored tables
  # cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\noindent\\textbf{2. Table for Collusion Groups}\n ",file = report_rmd_dir, append=TRUE)
  # cat("\nStudents are arranged into groups based on higher than usual identity in question scores on their exams. The resulting Collusion Groups are ranked by the CS of the group member with the largest CS. Collusion Group membership is not direct evidence of collusion. The written exam answers of group members must be examined in detail to determine if collusion has occurred, see the Q-SID guide for further explanation.\n", file = report_rmd_dir, append=TRUE)
  # cat("\n\\color{red}The query exam(s)’ have too few question scores and/or too low a Complexity to reliably determine collusion. Q-SID requires a minimum of 20 question scores and a Complexity of at least 10. Please see the Q-SID guide for suggestions on increasing the number of question scores and exam Complexity, including combining multiple exams from the same class. Ideally, an exam or combination of exams should have at least 40 question scores and a Complexity of 15 or more.\n", file = report_rmd_dir, append=TRUE)
  
  suppressMessages(rmarkdown::render(report_rmd_dir, rmarkdown::pdf_document(latex_engine = "xelatex")))
  suppressWarnings(do.call(file.remove, list(report_rmd_dir,report_tex_dir,figure1_dir,figure2_dir)))
  
  return(list(report_file_name=report_file_name,report_file_dir = report_file_dir))
}

# Function: Generate pdf file (High complexity exams)
Q_SID_pdf3 <- function(is_numeric, scores, exam.number,complexity,out.directory,course.name,exam.name,timecode){
  if (!is.null(exam.name)){
    exam.name <- gsub("\\s", "", exam.name)
  }
  if (!is.null(course.name)){
    course.name <- gsub("\\s", "", course.name)
  }
  report_rmd_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".rmd", sep="")
  report_tex_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".tex", sep="")
  figure1_dir <- sprintf("%s/QSID_histogram_CS_%s.png",out.directory,timecode)
  figure2_dir <- sprintf("%s/QSID_barplot_%s.png",out.directory,timecode)
  report_file_name <- paste("QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  report_file_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  
  # xlim_range <- c(min(c(CS_identity, null_data, sync_null_data))-1e-1, max(c(CS_identity, null_data, sync_null_data))+1e-1)
  # break_width <- 0.15
  # break_vec <- seq(from=xlim_range[1], to=xlim_range[2], by=break_width)
  # if (! xlim_range[2] %in% break_vec) {
  #   break_vec <- c(break_vec, xlim_range[2])
  # }
  # res <- hist(CS_identity, xlim=xlim_range, breaks = break_vec, plot = FALSE)
  # res2 <- hist(null_data, xlim=xlim_range, breaks = break_vec, plot = FALSE)
  # res3 <- hist(sync_null_data, xlim=xlim_range, breaks = break_vec, plot = FALSE)
  # ylim_range <- c(0, 5+max(c(res$counts, ceiling(res2$counts* (length(CS_identity) / length(null_data))), ceiling(res3$counts* (length(CS_identity) / length(sync_null_data))))))
  # colors <- c("query exam"="#40E0D0", "proctored control exams" = "#F08080", "synthetic control exams" = "#F1D47E")
  # df <- data.frame(CS = c(CS_identity,null_data),label = c(rep("query exam",length(CS_identity)),rep("proctored control exams", length(null_data))))
  # p1 <- print(ggplot(df, aes(x=CS, fill=label))+
  #               # geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",binwidth=0.1, alpha=0.6)+
  #               # geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",binwidth=0.1, alpha=0.6)+
  #               geom_histogram(data=subset(df,df$label == 'query exam'),aes(y=..count..,fill="query exam"),color="#e9ecef",breaks=break_vec, alpha=0.6)+
  #               geom_histogram(data=subset(df,df$label == 'proctored control exams'),aes(y=..count.. * (length(CS_identity) / length(null_data)),fill="proctored control exams"),color="#e9ecef",breaks=break_vec, alpha=0.6)+
  #               scale_fill_manual(values = colors, name="") +
  #               ylim(ylim_range) +
  #               labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
  #               theme_light() +
  #               theme(legend.text=element_text(size=14),
  #                     axis.text=element_text(size=14),
  #                     axis.title=element_text(size=14,face="bold"),
  #                     legend.position="bottom"))
  # df_sync <- data.frame(CS = c(CS_identity,sync_null_data),label = factor(c(rep("query exam",length(CS_identity)),rep("synthetic control exams", length(sync_null_data)))))
  # p1_sync <- print(ggplot(df_sync, aes(x=CS))+
  #                    # geom_histogram(data=subset(df_sync,df_sync$label == 'query exam'),aes(y=..count.., fill="query exam"),color="#e9ecef", binwidth=0.1, alpha=0.6)+
  #                    # geom_histogram(data=subset(df_sync,df_sync$label == 'synthetic control exams'),aes(y=..count.. * (length(CS_identity) / length(sync_null_data)), fill="synthetic control exams"),color="#e9ecef", binwidth=0.1, alpha=0.6)+
  #                    geom_histogram(data=subset(df_sync,df_sync$label == 'query exam'),aes(y=..count.., fill="query exam"),color="#e9ecef", breaks=break_vec, alpha=0.6)+
  #                    geom_histogram(data=subset(df_sync,df_sync$label == 'synthetic control exams'),aes(y=..count.. * (length(CS_identity) / length(sync_null_data)), fill="synthetic control exams"),color="#e9ecef", breaks=break_vec, alpha=0.6)+
  #                    scale_fill_manual(values = colors, name="") +
  #                    ylim(ylim_range) +
  #                    labs(x="Collusion Score", y = "Number of Students in CS Cohorts")+   
  #                    theme_light() +
  #                    theme(legend.text=element_text(size=14),
  #                          axis.text=element_text(size=14),
  #                          axis.title=element_text(size=14,face="bold"),
  #                          legend.position="bottom"))
  # p1_combine <- ggpubr::ggarrange(p1, p1_sync, labels=c("A","B"), ncol=2, common.legend = TRUE, legend="bottom", font.label = list(size = 22))
  # ggsave(figure1_dir, 
  #        plot = p1_combine, # or give ggplot object name as in myPlot,
  #        width = 15, height = 10, 
  #        units = "in", # other options c("in", "cm", "mm"), 
  #        dpi = 300,
  #        bg="white")
  # 
  # student_TS_rank <- 1:length(CS_identity)
  # p2 <-   print(data.frame(CS_value = CS_identity, student = student_TS_rank) %>%
  #                 ggplot( aes(x=factor(student), y=CS_value)) +
  #                 # geom_bar(color="white", fill="blue",stat = "identity") +
  #                 geom_bar(fill="lightblue",stat = "identity") +
  #                 
  #                 labs(x="Student rank by test score", y = "Collusiion Score") +
  #                 scale_x_discrete(breaks = student_TS_rank[c(T,F,F,F,F,F,F,F,F,F)])+
  #                 theme(axis.text.x = element_text( angle=45,size=14),
  #                       axis.text.y = element_text( size=14),
  #                       axis.title=element_text(size=14,face="bold")))
  # 
  # ggsave(figure2_dir,
  #        plot = p2, # or give ggplot object name as in myPlot,
  #        width = 10, height = 10,
  #        units = "in", # other options c("in", "cm", "mm"),
  #        dpi = 300)
  
  # if (! is.null(max_index_vec) ){
  #   IS_plot_index <- max_index_vec
  #   figure3_list <- vector( length=length(IS_plot_index))
  #   for (index in IS_plot_index){
  #     figure3_list[which(IS_plot_index==index)] <- sprintf("%s/QSID_histogram_IS_%d_%s.png",out.directory,which(IS_plot_index==index),timecode)
  #     if (substring(group_df$empFPR[which(group_df$ID == index)], 1, 1) == "<"){
  #       p <- suppressWarnings(print(data.frame(IS = mat_iden_exam[which(names(scores)==index),]) %>%
  #                                     ggplot(aes(x=IS))+
  #                                     geom_bar(aes(y=..count..),fill="#69b3a2",color="#e9ecef",binwidth=1, alpha=0.6)+
  #                                     stat_bin(binwidth=1,aes(y=..count.., label=..count..), geom="text", vjust=-.5) +
  #                                     ggtitle(sprintf("IS Histogram for Collusion Group %s: Student %s (CS=%s; empFPR%s)",group_df$Group[which(group_df$ID == index)],index, format(round(CS_identity[which(names(scores)==index)], 2), nsmall = 2),group_df$empFPR[which(group_df$ID == index)]))+
  #                                     # scale_fill_manual("", values=c("#F08080", "#40E0D0")) + # manually assign histogram fill colors
  #                                     labs(x="Number of Identical Question Scores between Students Pairs", y = "Frequency")+
  #                                     theme(plot.title = element_text(size=14),
  #                                           axis.text=element_text(size=14),
  #                                           axis.title=element_text(size=14,face="bold")),
  #                                   legend.text=element_text(size=14)))
  #     } else {
  #       p <- suppressWarnings(print(data.frame(IS = mat_iden_exam[which(names(scores)==index),]) %>%
  #                                     ggplot(aes(x=IS))+
  #                                     geom_bar(aes(y=..count..),fill="#69b3a2",color="#e9ecef",binwidth=1, alpha=0.6)+
  #                                     stat_bin(binwidth=1,aes(y=..count.., label=..count..), geom="text", vjust=-.5) +
  #                                     ggtitle(sprintf("IS Histogram for Collusion Group %s: Student %s (CS=%s; empFPR=%s)",group_df$Group[which(group_df$ID == index)],index, format(round(CS_identity[which(names(scores)==index)], 2), nsmall = 2),group_df$empFPR[which(group_df$ID == index)]))+
  #                                     # scale_fill_manual("", values=c("#F08080", "#40E0D0")) + # manually assign histogram fill colors
  #                                     labs(x="Number of Identical Question Scores between Students Pairs", y = "Frequency")+
  #                                     theme(plot.title = element_text(size=14),
  #                                           axis.text=element_text(size=14),
  #                                           axis.title=element_text(size=14,face="bold")),
  #                                   legend.text=element_text(size=14)))
  #     }
  #     
  #     suppressWarnings( ggsave(figure3_list[which(IS_plot_index==index)],
  #                              plot = p, # or give ggplot object name as in myPlot,
  #                              width = 10, height = 10,
  #                              units = "in", # other options c("in", "cm", "mm"),
  #                              dpi = 300))
  #   }
  # }
  
  ## Write rmd file
  ## Title
  cat("---\n", file = report_rmd_dir)
  cat("title: \"Q-SID REPORT\"\n", file = report_rmd_dir, append=TRUE)
  cat("output:\n",file = report_rmd_dir, append=TRUE)
  cat("  pdf_document:\n",file = report_rmd_dir, append=TRUE)
  cat("    latex_engine: xelatex\n",file = report_rmd_dir, append=TRUE)
  cat("header-includes:\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{fontspec}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\setmainfont{Arial}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n- \\usepackage{makecell}\n- \\usepackage{xcolor}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage[normalem]{ulem}\n- \\usepackage{xcolor}\n- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n- \\usepackage[normalem]{ulem}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{setspace}\n- \\setstretch{0.9}\n- \\usepackage{titling}\n- \\setlength{\\droptitle}{-5.5em}\n",file = report_rmd_dir, append=TRUE)
  
  cat("fontsize: 11pt\n",file = report_rmd_dir, append=TRUE)
  cat("geometry: \"left=0.8in,right=0.8in,top=0.75in,bottom=0.75in\"\n",file = report_rmd_dir, append=TRUE)
  cat("linestretch: 1.06\n",file = report_rmd_dir, append=TRUE)
  cat("--- \n", file = report_rmd_dir, append=TRUE)
  
  ## Exam name and Course
  cat("\\vspace{-5truemm}\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Course:} ",as.character(course.name),"\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Query Exam:} ", as.character(exam.name), "\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\\textbf{\\# Students:} ", ncol(scores), "\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{\\# Students:} ", ncol(scores), "\\hfill", "\\textbf{\\# Exams:} ",as.integer(exam.number) ,"\\hfill \\textbf{\\# Questions:} ",nrow(scores) ,"\\hfill \\textbf{Complexity:} ",as.character(round(complexity,1)) ,"\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\vspace{7truemm}\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
  
  # # ## Chunk: Distribution of CS Plan1
  # cat("\n\\noindent\\textbf{1. The distribution of Collusion Scores (CSs) in the query exam(s) compared to those for two independent negative controls: an Empirical Control and a Synthetic Control}\n", file = report_rmd_dir, append=TRUE)
  # cat("\nEach student is assigned a CS based on the maximum number of identical question scores that they share with another student in the class. Query Exams that have suffered significant collusion have more students with high CS values compared to both negative controls.\n ", file = report_rmd_dir, append=TRUE)
  # cat("\nA. left, the Empirical Control is the distribution of CSs from multiple strictly proctored real exams in which students are presumed not to have colluded. For query exams with <250 students, the real exam data is down sampled to approximate the number of students in the query exam.\n ", file = report_rmd_dir, append=TRUE)
  # cat("\nB. right, the Synthetic Control is the distribution of CSs from many in silico exams that combined represent over 100,000 students. Each in silico exam replicates the number of students and questions for the query exam and closely approximates the distributions of question and test scores. The in silico question scores of each student are generated such that they are independent of those of other individual students.\n ", file = report_rmd_dir, append=TRUE)
  # # cat("\n![](",eval(figure1_dir),"){width=100%,height=40pt}\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n```{r , echo=FALSE,  out.height = '50%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  # cat("knitr::include_graphics(eval(figure1_dir))\n",file = report_rmd_dir, append=TRUE)
  # cat("```\n",file = report_rmd_dir, append=TRUE)
  
  # ## Chunk: Add colored tables
  # cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\noindent\\textbf{2. Table for Collusion Groups}\n ",file = report_rmd_dir, append=TRUE)
  # cat("\nStudents are arranged into groups based on higher than usual identity in question scores on their exams. The resulting Collusion Groups are ranked by the CS of the group member with the largest CS. Each Collusion Group is assigned a false positive rate (FPR) based on the percentage of students that are found with similarly high CSs in strictly proctored exams of the same size. Collusion Group membership is not direct evidence of collusion. The written exam answers of group members must be examined in detail to determine if collusion has occurred, see the Q-SID guide for further explanation.\n", file = report_rmd_dir, append=TRUE)
  # if (!is.null(dp_id_list)) {
  #   cat("\n\\color{red}Two or more rows in the input data have identical student IDs, or one or more rows have no ID. All such data were removed prior to analysis. Please correct the input data and reanalyze to ensure a complete result. The data removed had the following IDs\n", file = report_rmd_dir, append=TRUE)
  #   cat("\n```{r, echo=FALSE}\n",file = report_rmd_dir, append=TRUE)
  #   # cat("cat(red(dp_id_list))\n",file = report_rmd_dir, append=TRUE)
  #   cat("print(dp_id_list)\n",file = report_rmd_dir, append=TRUE)
  #   cat("```",file = report_rmd_dir, append=TRUE)
  # }
  # cat("\n\\color{black}\n", file = report_rmd_dir, append=TRUE)
  cat("\n\\color{red}The query exam(s)’ Complexity per question is too high to reliably determine collusion. The number of possible question scores per question is much higher than is typical for exams. Please check the input data file as this could reflect an error in the file.\n", file = report_rmd_dir, append=TRUE)
  cat("\n\\color{black}\n", file = report_rmd_dir, append=TRUE)
  
  ## Chunk: Barplot of CSs Ranked by Test Score
  # cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\noindent\\textbf{3. Bar Graph of CSs Ranked by Student Test Score}\n", file = report_rmd_dir, append=TRUE)
  # cat("\nStudents are arranged by test score, with the highest scoring student to the left, rank = 1. The height of the bars show the CS for each student.\n ", file = report_rmd_dir, append=TRUE)
  # cat("\n```{r , echo=FALSE,  out.width = '100%', fig.align=\"center\"}\n",file = report_rmd_dir, append=TRUE)
  # cat("knitr::include_graphics(eval(figure2_dir))\n",file = report_rmd_dir, append=TRUE)
  # cat("```\n",file = report_rmd_dir, append=TRUE)
  # # cat("\n![](",eval(figure2_dir),"){width=100%}\n",sep="",file = report_rmd_dir, append=TRUE)
  
  ## Chunk: histograms of Groups
  # if (! is.null(max_index_vec) ){
  #   cat("\n\\newpage\n",sep="",file = report_rmd_dir, append=TRUE)
  #   cat("\n\\noindent\\textbf{4. Histograms of Identity Scores (ISs) for one member of each Collusion Group}\n", file = report_rmd_dir, append=TRUE)
  #   cat("\nThe Identity Score (IS) is the number of question scores that are identical between a pair of students. For each group, ISs are calculated between the group member with the highest CS and all other students who took the exam(s).  Histograms of the frequency of ISs are shown below, one for each group. Pairs that include another member of the Collusion Group have higher ISs than pairs that include other students. As a result, pairs for which both members are part of the Collusion Group appear as outliers to the right of the main distribution.\n\n", file = report_rmd_dir, append=TRUE)
  #   cat("\n\\bigskip\n",sep="",file = report_rmd_dir, append=TRUE)
  #   
  #   cat("```{r, echo=FALSE,out.width=\"49%\",out.height=\"30%\",fig.show='hold',fig.align='center'}\n",file = report_rmd_dir, append=TRUE)
  #   cat("knitr::include_graphics(figure3_list)\n",file = report_rmd_dir, append=TRUE)
  #   cat("```",file = report_rmd_dir, append=TRUE)
  #   
  # }
  suppressMessages(rmarkdown::render(report_rmd_dir, rmarkdown::pdf_document(latex_engine = "xelatex")))
  suppressWarnings(do.call(file.remove, list(report_rmd_dir,report_tex_dir,figure1_dir,figure2_dir)))
  # if (! is.null(max_index_vec) ){
  #   suppressWarnings(do.call(file.remove, list(figure3_list)))
  # }
  
  return(list(report_file_name=report_file_name,report_file_dir = report_file_dir))
}

# Function: Generate pdf file (Numerical contains characters)
Q_SID_pdf4 <- function(is_numeric, if_character_perquestion, scores, exam.number,complexity,out.directory,course.name,exam.name,timecode){
  if (!is.null(exam.name)){
    exam.name <- gsub("\\s", "", exam.name)
  }
  if (!is.null(course.name)){
    course.name <- gsub("\\s", "", course.name)
  }
  report_rmd_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".rmd", sep="")
  report_tex_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".tex", sep="")
  figure1_dir <- sprintf("%s/QSID_histogram_CS_%s.png",out.directory,timecode)
  figure2_dir <- sprintf("%s/QSID_barplot_%s.png",out.directory,timecode)
  report_file_name <- paste("QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  report_file_dir <- paste(out.directory, "/QSID_report_", course.name, "_", exam.name, "_", timecode, ".pdf", sep="")
  
  ## Write rmd file
  ## Title
  cat("---\n", file = report_rmd_dir)
  cat("title: \"Q-SID REPORT\"\n", file = report_rmd_dir, append=TRUE)
  cat("output:\n",file = report_rmd_dir, append=TRUE)
  cat("  pdf_document:\n",file = report_rmd_dir, append=TRUE)
  cat("    latex_engine: xelatex\n",file = report_rmd_dir, append=TRUE)
  cat("header-includes:\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{fontspec}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\setmainfont{Arial}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n- \\usepackage{makecell}\n- \\usepackage{xcolor}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage[normalem]{ulem}\n- \\usepackage{xcolor}\n- \\usepackage{booktabs}\n- \\usepackage{longtable}\n- \\usepackage{array}\n- \\usepackage{multirow}\n- \\usepackage{wrapfig}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{float}\n- \\usepackage{colortbl}\n- \\usepackage{colortbl}\n- \\usepackage{pdflscape}\n- \\usepackage{tabu}\n- \\usepackage{threeparttable}\n- \\usepackage{threeparttablex}\n- \\usepackage[normalem]{ulem}\n",file = report_rmd_dir, append=TRUE)
  cat("- \\usepackage{setspace}\n- \\setstretch{0.9}\n- \\usepackage{titling}\n- \\setlength{\\droptitle}{-5.5em}\n",file = report_rmd_dir, append=TRUE)
  
  cat("fontsize: 11pt\n",file = report_rmd_dir, append=TRUE)
  cat("geometry: \"left=0.8in,right=0.8in,top=0.75in,bottom=0.75in\"\n",file = report_rmd_dir, append=TRUE)
  cat("linestretch: 1.06\n",file = report_rmd_dir, append=TRUE)
  cat("--- \n", file = report_rmd_dir, append=TRUE)
  
  ## Exam name and Course
  if (is_numeric == TRUE){
    char_is_numeric <- "Yes"
  } else {
    char_is_numeric <- "No"
  }
  cat("\\vspace{-5truemm}\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Course:} ",as.character(course.name),"\\hfill", "\\textbf{Numeric questions scores only?} ",as.character(char_is_numeric), "\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{Query Exam:} ", as.character(exam.name), "\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\n\\large\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\\textbf{\\# Students:} ", ncol(scores), "\n",sep="",file = report_rmd_dir, append=TRUE)
  # cat("\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\textbf{\\# Students:} ", ncol(scores), "\\hfill", "\\textbf{\\# Exams:} ",as.integer(exam.number) ,"\\hfill \\textbf{\\# Questions:} ",nrow(scores) ,"\\hfill \\textbf{Complexity:} ",as.character(round(complexity,1)) ,"\n",sep="",file = report_rmd_dir, append=TRUE)
  cat("\\vspace{7truemm}\n\\normalsize\n",sep="",file = report_rmd_dir, append=TRUE)
 
  cat("\n\\color{red}One or more non-numeric characters or blank entries are present for some questions. If the input file contains multiple choice answers, please resubmit the file by answering no to the question \"Only numeric question scores?\" on the Analyze Data page. If the input file is intended to contain only contain numeric question scores, please correct the non-numeric entries. The following questions contained non-numeric characters.\n", file = report_rmd_dir, append=TRUE)
  if (sum(if_character_perquestion) > 0) {
    cat("\n```{r, echo=FALSE}\n",file = report_rmd_dir, append=TRUE)
    cat("cat( paste( names(which(if_character_perquestion == TRUE)), collapse='\n')) \n",file = report_rmd_dir, append=TRUE)
    cat("```",file = report_rmd_dir, append=TRUE)
  }
  suppressMessages(rmarkdown::render(report_rmd_dir, rmarkdown::pdf_document(latex_engine = "xelatex")))
  suppressWarnings(do.call(file.remove, list(report_rmd_dir,report_tex_dir,figure1_dir,figure2_dir)))
  
  return(list(report_file_name=report_file_name,report_file_dir = report_file_dir))
}







==> anc/Supplementary Tables/Supplementary Table 5.csv <==
Exam Name,Student Number,mean.miLISI

STEM101F17Exam1,25,1.963622723

STEM101F17Exam1,200,1.955702309

STEM101F17Exam2,25,1.964716246

STEM101F17Exam2,200,1.960438198

STEM101F17Exam3,25,1.968925803

STEM101F17Exam3,200,1.961936482

STEM101F18Exam1,25,1.959977591

STEM101F18Exam1,200,1.955814931

STEM101F18Exam2,25,1.964058085

STEM101F18Exam2,200,1.954182416

STEM101F18Exam3,25,1.966223504

STEM101F18Exam3,200,1.95726564

STEM101F19Exam1,25,1.96332731

STEM101F19Exam1,200,1.958338511

STEM101F19Exam2,25,1.967191521

STEM101F19Exam2,200,1.942380674

STEM101F19Exam3,25,1.9673309

STEM101F19Exam3,200,1.958978368

STEM101SP17Exam1,25,1.968568885

STEM101SP17Exam1,200,1.95262315

STEM101SP17Exam2,25,1.966563492

STEM101SP17Exam2,200,1.956913505

STEM101SP17Exam3,25,1.966217043

STEM101SP17Exam3,200,1.954505912

STEM101SP18Exam1,25,1.970125374

STEM101SP18Exam1,200,1.955533118

STEM101SP18Exam2,25,1.969564396

STEM101SP18Exam2,200,1.957168887

STEM101SP18Exam3,25,1.969285218

STEM101SP18Exam3,200,1.953084554

STEM101SP19Exam1,25,1.967907955

STEM101SP19Exam1,200,1.958240186

STEM101SP19Exam2,25,1.967515765

STEM101SP19Exam2,200,1.952542487

STEM101SP19Exam3,25,1.965083146

STEM101SP19Exam3,200,1.959347034

STEM101SP20Exam1,25,1.969875844

STEM101SP20Exam1,200,1.955614041

==> anc/Supplementary Tables/Supplementary Table 6.csv <==
Exam Name,Question Number,mean.miLISI

STEM101F18Exam3,30,1.950835832

STEM101F18Exam3,60,1.948593334

STEM101F19Exam2,30,1.939575278

STEM101F19Exam2,60,1.925715925

STEM101F19Exam3,30,1.951869066

STEM101F19Exam3,60,1.951189596

STEM101SP18Exam3,30,1.953861836

STEM101SP18Exam3,60,1.950771057

STEM101SP19Exam1,30,1.951465809

STEM101SP19Exam1,60,1.948959731

STEM101SP19Exam2,30,1.951488847

STEM101SP19Exam2,60,1.948300453

STEM101SP19Exam3,30,1.950798036

STEM101SP19Exam3,60,1.954607028

STEM101SP20Exam1,30,1.951651694

STEM101SP20Exam1,60,1.948754502
